Averaging over codes and an $SU(2)$ modular bootstrap

Error-correcting codes are known to define chiral 2d lattice CFTs where all the $U(1)$ symmetries are enhanced to $SU(2)$. In this paper, we extend this construction to a broader class of length-$n$ codes which define full (non-chiral) CFTs with $SU(2)^n$ symmetry, where $n=c+\bar c$. We show that codes give a natural discrete ensemble of 2d theories in which one can compute averaged observables. The partition functions obtained from averaging over all codes weighted equally is found to be given by the sum over modular images of the vacuum character of the full extended symmetry group, and in this case the number of modular images is finite. This averaged partition function has a large gap, scaling linearly with $n$, in primaries of the full $SU(2)^n$ symmetry group. Using the sum over modular images, we conjecture the form of the genus-2 partition function. This exhibits the connected contributions to disconnected boundaries characteristic of wormhole solutions in a bulk dual.

==> anc/averages.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    704525,      19833]
NotebookOptionsPosition[    703545,      19808]
NotebookOutlinePosition[    703886,      19823]
CellTagsIndexPosition[    703843,      19820]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Genus 1 average", "Subsection",
 CellChangeTimes->{{3.8680196080048904`*^9, 
  3.868019610428441*^9}},ExpressionUUID->"a81e72f8-b309-459a-9212-\
db65a68fa2dc"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", 
      RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}], "n"], "+", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"n", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "n"], "+", 
      SuperscriptBox["y", "n"]}], ")"}]}]}], 
  RowBox[{"4", "+", 
   SuperscriptBox["2", 
    RowBox[{"n", "/", "2"}]]}]]], "Input",ExpressionUUID->"ce35aa9f-0c11-41a5-\
abec-e8259d8e2835"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus 2 average", "Subsection",
 CellChangeTimes->{{3.8680196230369473`*^9, 
  3.8680196250384703`*^9}},ExpressionUUID->"ed5c09c4-1c75-460b-ac53-\
10f0db48a35d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["2", 
      RowBox[{"5", "-", "n"}]], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "-", 
        FractionBox["n", "2"]}]]}]}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "0", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}]}], 
    ")"}]}], ";"}]], "Input",ExpressionUUID->"31051fd8-a388-4883-aace-\
518a8daa0b3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus 3 average", "Subsection",
 CellChangeTimes->{{3.8680196468018794`*^9, 
  3.8680196489418635`*^9}},ExpressionUUID->"0146572a-fcc0-47ea-855b-\
51dcf4b79d34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["2", 
      RowBox[{"9", "-", 
       FractionBox[
        RowBox[{"3", " ", "n"}], "2"]}]], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "-", "n"}]]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "-", 
        FractionBox["n", "2"]}]]}]}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "[", "0", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"x", "[", "4", "]"}]}], "+", 
                 RowBox[{"x", "[", "5", "]"}], "+", 
                 RowBox[{"x", "[", "6", "]"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{"x", "[", "4", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{"x", "[", "6", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{"x", "[", "5", "]"}], "+", 
               RowBox[{"x", "[", "6", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "[", "3", "]"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"x", "[", "4", "]"}]}], "+", 
                 RowBox[{"x", "[", "5", "]"}], "+", 
                 RowBox[{"x", "[", "6", "]"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}], ")"}], "n"]}], "+", 
     SuperscriptBox[
      RowBox[{"x", "[", "7", "]"}], "n"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "0", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "4", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "5", "]"}]}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"x", "[", "0", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "0", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "1", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", "[", "0", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "1", "]"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "+", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "+", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "-", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "-", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "3", "]"}]}], "+", 
              RowBox[{"x", "[", "4", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "2", "]"}]}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"x", "[", "5", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "6", "]"}]}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "2", "]"}]}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "-", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "0", "]"}], "-", 
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "+", 
              RowBox[{"x", "[", "6", "]"}], "+", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}], "+", 
            RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}], "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"x", "[", "4", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "5", "]"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"x", "[", "4", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "5", "]"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"x", "[", "6", "]"}]}], "+", 
               RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       "n"]}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "n"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "4", "]"}], "+", 
               RowBox[{"x", "[", "5", "]"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x", "[", "6", "]"}], "+", 
                  RowBox[{"x", "[", "7", "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "n"]}]}], " ", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868019703789055*^9, 3.8680198535805387`*^9}, {
  3.868020340844232*^9, 3.868020385785446*^9}},
 CellLabel->
  "In[1105]:=",ExpressionUUID->"6e95e8cf-d160-4e74-a0bc-dcbb1042bb8a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8680203621978583`*^9, 
  3.8680203634576826`*^9}},ExpressionUUID->"1387eb8a-2e2d-4fe3-b61e-\
d8655f581d48"]
}, Open  ]]
},
WindowSize->{1447, 831},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165, 3, 53, "Subsection",ExpressionUUID->"a81e72f8-b309-459a-9212-db65a68fa2dc"],
Cell[748, 27, 795, 27, 49, "Input",ExpressionUUID->"ce35aa9f-0c11-41a5-abec-e8259d8e2835"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1580, 59, 167, 3, 53, "Subsection",ExpressionUUID->"ed5c09c4-1c75-460b-ac53-10f0db48a35d"],
Cell[1750, 64, 22805, 697, 249, "Input",ExpressionUUID->"31051fd8-a388-4883-aace-518a8daa0b3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24592, 766, 167, 3, 53, "Subsection",ExpressionUUID->"0146572a-fcc0-47ea-855b-51dcf4b79d34"],
Cell[24762, 771, 678608, 19029, 7228, "Input",ExpressionUUID->"6e95e8cf-d160-4e74-a0bc-dcbb1042bb8a"],
Cell[703373, 19802, 156, 3, 28, "Input",ExpressionUUID->"1387eb8a-2e2d-4fe3-b61e-d8655f581d48"]
}, Open  ]]
}
]
*)



==> averaging_over_codes_and_lattices.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    493456,      13347]
NotebookOptionsPosition[    442309,      12574]
NotebookOutlinePosition[    442774,      12592]
CellTagsIndexPosition[    442731,      12589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8488803011760345`*^9, 3.8488803016800466`*^9}},
 CellLabel->
  "In[2201]:=",ExpressionUUID->"645b54b3-69ea-4f4b-afa6-7a355a2b55d0"],

Cell[CellGroupData[{

Cell["Defs", "Subsubsection",
 CellChangeTimes->{{3.848494858826356*^9, 
  3.8484948637081842`*^9}},ExpressionUUID->"28ddc780-7052-4210-86ad-\
3f714cb1ab08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x_", ",", " ", "y_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"n", "/", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "n"], "+", 
        SuperscriptBox["y", "n"]}], ")"}]}], " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", " ", "+", " ", 
        RowBox[{"I", " ", "y"}]}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"I", " ", "y"}]}], ")"}], "n"]}], " ", ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"n", "/", "2", " "}]], "+", "4"}], ")"}]}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f9cd7463-36ba-4e40-ae4f-b2e530d6f0f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"currents", "[", "a_", "]"}], ":=", " ", 
  RowBox[{"3", " ", "+", " ", 
   RowBox[{
    FractionBox["2", "3"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"a", ",", 
      RowBox[{
       SuperscriptBox["x", "20"], 
       SuperscriptBox["y", "4"]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mRHS", "[", "k_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"BernoulliB", "[", "k", "]"}], 
    RowBox[{"2", "k"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"BernoulliB", "[", 
       RowBox[{"2", "ii"}], "]"}], 
      RowBox[{"4", " ", "ii"}]], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den", " ", "=", " ", 
   RowBox[{"Denominator", "[", 
    RowBox[{"mRHS", "[", "12", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8484959890821333`*^9, 3.848495995994333*^9}, {
  3.848499309406876*^9, 3.8484993116785855`*^9}, {3.848853402505597*^9, 
  3.84885340539118*^9}, {3.849732008650078*^9, 3.8497320092627077`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cc389f0f-548a-4bb0-b60b-394a5e8e5523"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mRHS", "[", "12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{"mRHS", "[", "16", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8500746365403976`*^9, 3.850074639025281*^9}, {
  3.8502220476586337`*^9, 3.850222050189089*^9}, {3.8502232862196054`*^9, 
  3.8502232885037346`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8b3671a2-5ce7-472f-83f7-c6a861723744"],

Cell[BoxData[
 FractionBox["1027637932586061520960267", 
  "129477933340026851560636148613120000000"]], "Output",
 CellChangeTimes->{3.850074639387077*^9, 3.850129720846923*^9, 
  3.8502219830372972`*^9, 3.8502220504672704`*^9, 3.85022225205002*^9, 
  3.850223289027328*^9, 3.8504788847226367`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f2c02347-5c17-4aca-8749-5bdf383bcce6"],

Cell[BoxData["7.9367804696677`*^-15"], "Output",
 CellChangeTimes->{3.850074639387077*^9, 3.850129720846923*^9, 
  3.8502219830372972`*^9, 3.8502220504672704`*^9, 3.85022225205002*^9, 
  3.850223289027328*^9, 3.8504788847276278`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ed4c6e66-09e1-474a-9e14-1e38006c49ab"],

Cell[BoxData[
 FractionBox["4890529010450384254108570593011950899382291953107314413193123", 
  "121325280941552041649762780685623131486814208000000000"]], "Output",
 CellChangeTimes->{3.850074639387077*^9, 3.850129720846923*^9, 
  3.8502219830372972`*^9, 3.8502220504672704`*^9, 3.85022225205002*^9, 
  3.850223289027328*^9, 3.850478884732641*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"8c38b7e9-08dc-4993-92d2-e091bb0e1656"],

Cell[BoxData["4.030923293560208`*^7"], "Output",
 CellChangeTimes->{3.850074639387077*^9, 3.850129720846923*^9, 
  3.8502219830372972`*^9, 3.8502220504672704`*^9, 3.85022225205002*^9, 
  3.850223289027328*^9, 3.8504788847366157`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ab3a5a85-0a6b-4b75-af9b-405cf374e798"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["q-expansions", "Subsubsection",
 CellChangeTimes->{{3.8485751706125283`*^9, 
  3.8485751738375263`*^9}},ExpressionUUID->"7b9948fa-be22-4ff8-a140-\
a5bea53c2d2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"th3", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", 
    SqrtBox["q"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"th2", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"2", ",", "0", ",", 
    SqrtBox["q"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"th4", "[", "q_", "]"}], ":=", " ", 
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"4", ",", "0", ",", 
    SqrtBox["q"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eta", "[", "q_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "24"}], ")"}]}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"q", "^", "n"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", " ", 
    RowBox[{"And", "[", 
     RowBox[{"q", ">", "0"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{"varfun_", ",", " ", "c_", ",", " ", "n_"}], "]"}], " ", ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["q", 
           FractionBox["c", "24"]], 
          SuperscriptBox[
           RowBox[{"eta", "[", "q", "]"}], "c"]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"varfun", "/.", " ", 
             RowBox[{"x", "->", " ", 
              RowBox[{"th3", "[", 
               RowBox[{"q", "^", "2"}], "]"}]}]}], "/.", " ", 
            RowBox[{"y", "->", " ", 
             RowBox[{"th2", "[", 
              RowBox[{"q", "^", "2"}], "]"}]}]}], "/.", " ", 
           RowBox[{"z", "->", " ", 
            RowBox[{"th4", "[", 
             SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", "Normal"}], 
     ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{"varfun_", ",", " ", "c_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["q", 
          FractionBox["c", "24"]], 
         SuperscriptBox[
          RowBox[{"eta", "[", "q", "]"}], "c"]], 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"varfun", " ", "+", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"th2", "[", "q", "]"}], " ", 
                  RowBox[{"th3", "[", "q", "]"}]}], ")"}], 
                RowBox[{"c", "/", "2"}]], "+", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"th3", "[", "q", "]"}], " ", 
                  RowBox[{"th4", "[", "q", "]"}]}], ")"}], 
                RowBox[{"c", "/", "2"}]], "-", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"th2", "[", "q", "]"}], " ", 
                  RowBox[{"th4", "[", "q", "]"}]}], ")"}], 
                RowBox[{"c", "/", "2"}]]}], ")"}]}], ")"}], "/.", " ", 
           RowBox[{"x", "->", " ", 
            RowBox[{"th3", "[", 
             RowBox[{"q", "^", "2"}], "]"}]}]}], "/.", " ", 
          RowBox[{"y", "->", " ", 
           RowBox[{"th2", "[", 
            RowBox[{"q", "^", "2"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", "Normal"}], 
    ",", 
    RowBox[{"q", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletwistedqexp", "[", 
    RowBox[{"varfun_", ",", " ", "c_", ",", " ", "n_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["q", 
           FractionBox["c", "24"]], 
          SuperscriptBox[
           RowBox[{"eta", "[", "q", "]"}], "c"]], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "4"], 
              RowBox[{"(", 
               RowBox[{"varfun", " ", "+", " ", 
                RowBox[{"3", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"th2", "[", "q", "]"}], " ", 
                    RowBox[{"th3", "[", "q", "]"}]}], ")"}], 
                  RowBox[{"c", "/", "2"}]]}], "+", " ", 
                RowBox[{"3", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"th3", "[", "q", "]"}], " ", 
                    RowBox[{"th4", "[", "q", "]"}]}], ")"}], 
                  RowBox[{"c", "/", "2"}]]}], "-", " ", 
                RowBox[{"3", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"th2", "[", "q", "]"}], " ", 
                    RowBox[{"th4", "[", "q", "]"}]}], ")"}], 
                  RowBox[{"c", "/", "2"}]]}]}], ")"}]}], ")"}], "/.", " ", 
            RowBox[{"x", "->", " ", 
             RowBox[{"th3", "[", 
              RowBox[{"q", "^", "2"}], "]"}]}]}], "/.", " ", 
           RowBox[{"y", "->", " ", 
            RowBox[{"th2", "[", 
             RowBox[{"q", "^", "2"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", "Normal"}], 
     ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ekexp", "[", 
   RowBox[{"kk_", ",", " ", "order_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"qexp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gfun", "[", "kk", "]"}], "/.", " ", "gvals"}], ",", " ", 
         RowBox[{"2", "*", "kk"}], ",", " ", "order"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Expand"}], "//", "N"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedEkexp", "[", 
   RowBox[{"kk_", ",", " ", "order_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"twistedqexp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gfun", "[", "kk", "]"}], "/.", " ", "gvals"}], ",", " ", 
         RowBox[{"2", "*", "kk"}], ",", " ", "order"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Expand"}], "//", "N"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doubletwistedEkexp", "[", 
   RowBox[{"kk_", ",", " ", "order_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"doubletwistedqexp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gfun", "[", "kk", "]"}], "/.", " ", "gvals"}], ",", " ", 
         RowBox[{"2", "*", "kk"}], ",", " ", "order"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Expand"}], "//", "N"}]}]}], "Input",
 CellChangeTimes->{{3.848576735054411*^9, 3.848576756638282*^9}, {
   3.8485769482131376`*^9, 3.8485769610221405`*^9}, {3.8497181242260294`*^9, 
   3.849718143428955*^9}, 3.849730399370844*^9, 3.849733016638729*^9, {
   3.849734004567914*^9, 3.8497340561777387`*^9}, {3.849736353165778*^9, 
   3.849736400287051*^9}, {3.849737027292658*^9, 3.8497370662131824`*^9}, 
   3.8502224675323086`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"671eb830-558c-485c-a3b3-f62ae0c07eb8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lists of codes, lattices, and fake theories", "Subsubsection",
 CellChangeTimes->{{3.848499429564487*^9, 3.8484994383049526`*^9}, {
  3.8488823794370265`*^9, 
  3.8488823806591425`*^9}},ExpressionUUID->"5527cc64-4009-4b28-bb43-\
277f37381dcd"],

Cell[BoxData[
 RowBox[{"(*", " ", "lists", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8484955110932827`*^9, 3.8484955164382863`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5a5ab6db-e4af-4d09-b4e9-2487eb043a13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invar", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["x", "24"], "+", 
    SuperscriptBox["y", "24"], "+", 
    RowBox[{
     SuperscriptBox["x", "16"], " ", 
     SuperscriptBox["y", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"759", "-", 
       RowBox[{"4", " ", 
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"759", "-", 
       RowBox[{"4", " ", 
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "20"], " ", 
     SuperscriptBox["y", "4"], " ", 
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "20"], " ", 
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]]}], "+", 
    RowBox[{
     SuperscriptBox["x", "12"], " ", 
     SuperscriptBox["y", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"2576", "+", 
       RowBox[{"6", " ", 
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1sols", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "91"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "92"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "93"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "94"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "95"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "96"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "97"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "98"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "99"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "101"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "102"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "103"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "104"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "105"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "106"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "108"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "109"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "110"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "111"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "112"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "113"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "114"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "115"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "116"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "117"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "118"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "119"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "120"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "121"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "122"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "123"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "124"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "125"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "126"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "127"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "128"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "129"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "130"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "131"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "132"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "133"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "134"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "135"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "136"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "137"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "138"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "139"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "140"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "141"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "142"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "143"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "144"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "145"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "146"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "147"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "148"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "149"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "150"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "151"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "152"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "153"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "154"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "155"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "156"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "157"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "158"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "159"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "160"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "161"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "162"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "163"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "164"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "165"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "166"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "167"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "168"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "169"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "170"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "171"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "172"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "173"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "174"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "175"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "176"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "177"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "178"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "179"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "180"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "181"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "182"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "183"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "184"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "185"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "186"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "187"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "188"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "189"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1list", "=", " ", 
   RowBox[{
    RowBox[{"invar", "/.", " ", "g1sols"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2list", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"759", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2576", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"759", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"735", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2612", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"735", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"723", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2630", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"723", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"711", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2648", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"711", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"699", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2666", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"699", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"687", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2684", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"687", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2702", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"663", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2720", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"663", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"651", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2738", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"651", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"639", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2756", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"639", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"627", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2774", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"627", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"615", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2792", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"615", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"603", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2810", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"603", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "8"], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}], "3"], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"579", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2846", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"579", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2864", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"51", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"555", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2882", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"555", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"51", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2900", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"57", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"531", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2918", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"531", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"57", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"519", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2936", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"519", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"507", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2954", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"507", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2972", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"69", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"483", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2990", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"483", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"69", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"471", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3008", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"471", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"459", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3026", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"459", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"447", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3044", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"447", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"435", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3062", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"435", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"423", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3080", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"423", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"87", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"411", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"3098", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"411", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"87", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g3list", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"759", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2576", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"759", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"735", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2612", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"735", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"711", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2648", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"711", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"699", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2666", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"699", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"687", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2684", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"687", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2702", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"663", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2720", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"663", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"651", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2738", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"651", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"639", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2756", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"639", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"627", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2774", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"627", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"615", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2792", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"615", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"603", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2810", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"603", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "8"], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y", "4"]}], "+", 
        SuperscriptBox["y", "8"]}], ")"}], "3"], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"579", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2846", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"579", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2864", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"51", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"555", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2882", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"555", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"51", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2900", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"57", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"531", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2918", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"531", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"57", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"519", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2936", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"519", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"507", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2954", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"507", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}], ",", 
     RowBox[{
      SuperscriptBox["x", "24"], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["x", "20"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["x", "16"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"2972", " ", 
       SuperscriptBox["x", "12"], " ", 
       SuperscriptBox["y", "12"]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "16"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox["y", "24"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"latticesols", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"4", "+", " ", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"7", "+", " ", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"10", "+", " ", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"16", "+", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", 
       RowBox[{"34", "+", " ", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"codesols", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8484944969569917`*^9, 3.848494524388434*^9}, {
  3.8484948224625583`*^9, 3.848494855297575*^9}, {3.8484949641732645`*^9, 
  3.84849500475509*^9}, {3.848495272544757*^9, 3.8484952939436116`*^9}, {
  3.8484965027051926`*^9, 3.8484965113725467`*^9}, {3.8484966851129155`*^9, 
  3.8484966852769165`*^9}, {3.8484995852135334`*^9, 3.8484995900845385`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0b3c4d4b-f5bd-4130-8988-ad27958bd08d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lattices", " ", "are", " ", "listed", " ", "by", " ", "name"}], 
   ",", " ", "solution", ",", " ", 
   RowBox[{"number", " ", "of", " ", "automorphisms", " ", 
    RowBox[{"(", 
     RowBox[{"inverse", ",", " ", 
      RowBox[{"times", " ", 
       RowBox[{"denom", "!"}]}]}], ")"}]}]}], " ", "*)"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"d813495c-9765-4734-a905-ce6a19e1a6fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"latticelist", " ", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"D24", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
        "24877125"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["E8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
        "63804560820"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D16", " ", "E8"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
        "271057837050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A24", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"34", "+", " ", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "4173688995840"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D12", "2"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
        "67271626831500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A17", " ", "E7"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
        "3483146354688000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D10", " ", 
         SuperscriptBox["E7", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
        "4134535541136000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A15", " ", "D9"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "21"}], "}"}], ",", 
        "33307587016704000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
        "156983146327507500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A12", "2"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"16", "+", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "834785957117952000"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["E6", "4"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "15"}], "}"}], ",", 
        "373503391765504000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A11", " ", "D7", " ", "E6"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "15"}], "}"}], ",", 
        "8082641116053504000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D6", "4"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
        "19144966823230248000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A9", "2"], "D6"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
        "106690862731906252800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"10", "+", " ", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "225800767686574080000"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A7", "2"], 
         SuperscriptBox["D5", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "9"}], "}"}], ",", 
        "2700612462901377024000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A6", "4"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"7", "+", " ", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
        "8361079854908571648000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D4", "6"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
        "1196560426451890500000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["A5", "4"], "D4"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
        "52278522738634063872000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A4", "6"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"4", "+", " ", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
        "180674574584719324741632"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A3", "8"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "3"}], "}"}], ",", 
        "437599241673834240000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A2", "12"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", "312927932591898624000000"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A1", "24"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
        "31522712171959008000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Leech", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", 
          RowBox[{"-", "3"}]}], "}"}], ",", "15570572852330496000"}], "}"}]}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"codeAlist", " ", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"D24", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
        "24877125"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["E8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
        "63804560820"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D16", " ", "E8"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
        "271057837050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D12", "2"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
        "67271626831500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D10", " ", 
         SuperscriptBox["E7", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
        "4134535541136000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
        "156983146327507500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D6", "4"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
        "19144966823230248000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D4", "6"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
        "1196560426451890500000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A1", "24"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
        "31522712171959008000000"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"codeBlist", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"D24", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
      "24877125"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["D12", "2"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
      "67271626831500"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"D10", " ", 
       SuperscriptBox["E7", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
      "4134535541136000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["D8", "3"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
      "156983146327507500"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["D6", "4"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
      "19144966823230248000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["D4", "6"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
      "1196560426451890500000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["A1", "24"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
      "31522712171959008000000"}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.848499566697839*^9, 3.848499578276712*^9}, {
   3.848499639705598*^9, 3.848499762469683*^9}, {3.8484998919906535`*^9, 
   3.8484999270953193`*^9}, {3.8485000175865936`*^9, 3.848500053612524*^9}, {
   3.8485000869955173`*^9, 3.848500087334573*^9}, {3.848500401236457*^9, 
   3.848500414082508*^9}, {3.8485004864829407`*^9, 3.848500531929985*^9}, {
   3.8485005780669413`*^9, 3.848500742022476*^9}, 3.848500783573476*^9, {
   3.8485008439603996`*^9, 3.8485009840151443`*^9}, {3.848501018884835*^9, 
   3.848501142226924*^9}, {3.848507624557556*^9, 3.8485076292365503`*^9}, {
   3.848507666487298*^9, 3.848507754081283*^9}, {3.8485780572540007`*^9, 
   3.848578092221011*^9}, {3.8488819358509183`*^9, 3.848881936272784*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9ca58c97-c437-4dc0-9d38-1d84d44eb53b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"D24", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
     "24877125"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["D12", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
     "67271626831500"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D10", " ", 
      SuperscriptBox["E7", "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
     "4134535541136000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["D8", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
     "156983146327507500"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["D6", "4"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
     "19144966823230248000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["D4", "6"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
     "1196560426451890500000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["A1", "24"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
     "31522712171959008000000"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8493618547558975`*^9, 3.849544110995246*^9, 
  3.8497331361435537`*^9, 3.850073046345821*^9, 3.8501297243998957`*^9, 
  3.8502222535080147`*^9, 3.850478899767913*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6002f98c-7f2e-4687-ab13-d503434f3b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"latticelist", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8500732429323993`*^9, 3.850073246115796*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e039d407-396a-4b55-9352-00f2e610b6e0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"D24"},
      {
       SuperscriptBox["E8", "3"]},
      {
       RowBox[{"D16", " ", "E8"}]},
      {"A24"},
      {
       SuperscriptBox["D12", "2"]},
      {
       RowBox[{"A17", " ", "E7"}]},
      {
       RowBox[{"D10", " ", 
        SuperscriptBox["E7", "2"]}]},
      {
       RowBox[{"A15", " ", "D9"}]},
      {
       SuperscriptBox["D8", "3"]},
      {
       SuperscriptBox["A12", "2"]},
      {
       SuperscriptBox["E6", "4"]},
      {
       RowBox[{"A11", " ", "D7", " ", "E6"}]},
      {
       SuperscriptBox["D6", "4"]},
      {
       RowBox[{
        SuperscriptBox["A9", "2"], " ", "D6"}]},
      {
       SuperscriptBox["A8", "3"]},
      {
       RowBox[{
        SuperscriptBox["A7", "2"], " ", 
        SuperscriptBox["D5", "2"]}]},
      {
       SuperscriptBox["A6", "4"]},
      {
       SuperscriptBox["D4", "6"]},
      {
       RowBox[{
        SuperscriptBox["A5", "4"], " ", "D4"}]},
      {
       SuperscriptBox["A4", "6"]},
      {
       SuperscriptBox["A3", "8"]},
      {
       SuperscriptBox["A2", "12"]},
      {
       SuperscriptBox["A1", "24"]},
      {"Leech"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8500732434597855`*^9, 3.8500732465155497`*^9}, 
   3.8501297244418755`*^9, 3.8502222535520144`*^9, 3.850478899860936*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"48719ada-01ef-47ad-9a56-\
404322e9b848"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"den", "/", 
    RowBox[{"latticelist", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}]}], "//", "FactorInteger"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8500730589344764`*^9, 3.8500730783960695`*^9}, {
  3.8500732175593543`*^9, 3.850073227315682*^9}, {3.8500732746837587`*^9, 
  3.8500732770373316`*^9}, {3.85007332476283*^9, 3.850073342701437*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d715d4e0-cf3d-4520-8a79-1a55ce0e2468"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "45"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"17", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"19", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "43"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "44"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "23"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"17", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"19", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "43"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "27"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"17", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "38"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "31"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "43"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "32"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "17"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "28"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "39"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "27"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "23"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "31"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "19"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "4"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "26"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "7"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "31"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "19"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "34"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"13", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "1"}], "}"}]}], "}"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.850073078801615*^9, {3.850073222689192*^9, 3.8500732275351453`*^9}, 
   3.850073277303995*^9, {3.8500733255898886`*^9, 3.85007334293645*^9}, 
   3.850129724487872*^9, 3.850222253603016*^9, 3.8504788999769506`*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"350eebde-4ea4-443b-a879-\
45e91b436f39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ii", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", 
   RowBox[{"ii", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"den", "/", 
   RowBox[{"latticelist", "[", 
    RowBox[{"[", 
     RowBox[{"ii", ",", "3"}], "]"}], "]"}]}], "//", 
  "FactorInteger"}]}], "Input",
 CellChangeTimes->{{3.8500743056521683`*^9, 3.8500744577118187`*^9}, {
  3.8500744964668427`*^9, 3.8500745660926247`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3d020c34-1083-4bb4-837d-8e9e84f9f52c"],

Cell[BoxData[
 SuperscriptBox["D12", "2"]], "Output",
 CellChangeTimes->{{3.850074317248377*^9, 3.850074458010071*^9}, {
   3.8500744975839586`*^9, 3.8500745665228305`*^9}, 3.850129724528894*^9, 
   3.8502222536440153`*^9, 3.850478900067667*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e52eeb07-9de7-44ed-987b-345c47dfdcbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "43"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.850074317248377*^9, 3.850074458010071*^9}, {
   3.8500744975839586`*^9, 3.8500745665228305`*^9}, 3.850129724528894*^9, 
   3.8502222536440153`*^9, 3.8504789000715685`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"af376290-798a-4a1b-b947-53d74b8e0e15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"$2", "^", 
   RowBox[{"{", "27", "}"}]}], " ", 
  RowBox[{"3", "^", 
   RowBox[{"{", "10", "}"}]}], " ", 
  RowBox[{"5", "^", "5"}], " ", 
  RowBox[{"7", "^", "2"}], "$"}]], "Input",
 CellChangeTimes->{{3.8500744075179405`*^9, 3.8500744075179405`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c34d4846-0de2-4dfb-832b-79aa91434efc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9041878125", " ", "$", " ", 
   SuperscriptBox["$2", "27"]}], "}"}]], "Output",
 CellChangeTimes->{3.8501297245828753`*^9, 3.850222253688016*^9, 
  3.850478900179574*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"8d6819d6-89d5-4f43-93c8-28b61c2965cc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Averages over lattices", "Subsection",
 CellChangeTimes->{{3.8488825385878973`*^9, 
  3.8488825427027864`*^9}},ExpressionUUID->"9e2f0bf2-f03c-4339-90d0-\
133577cd8f43"],

Cell[CellGroupData[{

Cell["Sum over c = 24 lattices", "Subsubsection",
 CellChangeTimes->{{3.848499444822936*^9, 3.8484994470429335`*^9}, {
  3.8488824107844048`*^9, 
  3.8488824395515795`*^9}},ExpressionUUID->"8bf8a8a4-1ac6-4b0c-9732-\
8adaf6b67dc1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"check", " ", "Minkowski"}], "-", 
   RowBox[{"Siegel", " ", "mass", " ", "formula"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.84850122728797*^9, 3.8485012287600255`*^9}, {
  3.8485012745864987`*^9, 3.848501282640382*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ca1ab17b-7404-4b94-97ce-a204411178f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"latticelist", "[", 
    RowBox[{"[", 
     RowBox[{"ii", ",", " ", "3"}], "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"ii", ",", " ", "1", ",", " ", 
     RowBox[{"Length", "[", "latticelist", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mRHS", "[", "12", "]"}], "*", "den"}]}], "Input",
 CellChangeTimes->{{3.8485012839442453`*^9, 3.848501318505574*^9}, 
   3.848578159789007*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"72d63753-577d-4e35-80d3-764d47675bff"],

Cell[BoxData["1027637932586061520960267"], "Output",
 CellChangeTimes->{{3.8485013006716433`*^9, 3.848501318809641*^9}, {
   3.848578158149995*^9, 3.8485781601369967`*^9}, 3.8488803327573204`*^9, 
   3.8493618565864005`*^9, 3.84973313959205*^9, 3.850222257811925*^9, 
   3.850478925672183*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"18c4005f-0af6-4035-accc-affffb6bb8a1"],

Cell[BoxData["1027637932586061520960267"], "Output",
 CellChangeTimes->{{3.8485013006716433`*^9, 3.848501318809641*^9}, {
   3.848578158149995*^9, 3.8485781601369967`*^9}, 3.8488803327573204`*^9, 
   3.8493618565864005`*^9, 3.84973313959205*^9, 3.850222257811925*^9, 
   3.8504789256771345`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8b207239-3a68-4b15-872a-dbd84929359c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "average", " ", "theta", " ", "function", " ", "over", " ", "lattices"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8485013716759396`*^9, 3.848501399093546*^9}, {
  3.848578185943801*^9, 3.848578192035798*^9}, {3.8488824325114803`*^9, 
  3.8488824355291433`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"136cf674-0e13-481c-ad52-db13d6d8621a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"invar", "/.", " ", 
       RowBox[{"latticelist", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", " ", "2"}], "]"}], "]"}]}], ")"}], 
     FractionBox[
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", " ", "3"}], "]"}], "]"}], "den"]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", " ", "1", ",", " ", 
      RowBox[{"Length", "[", "latticelist", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["%", 
   RowBox[{"mRHS", "[", "12", "]"}]], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"lataverage", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8485014020615373`*^9, 3.848501448898055*^9}, {
   3.8485020880681314`*^9, 3.848502118537138*^9}, {3.848502398830366*^9, 
   3.8485024072876673`*^9}, 3.8485024421160655`*^9, {3.848578376124461*^9, 
   3.84857838143147*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d8f4a01e-0a27-488a-9044-e54a10d83e07"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "691"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"691", " ", 
     SuperscriptBox["x", "24"]}], "+", 
    RowBox[{"2022", " ", 
     SuperscriptBox["x", "20"], " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"516381", " ", 
     SuperscriptBox["x", "16"], " ", 
     SuperscriptBox["y", "8"]}], "+", 
    RowBox[{"1792148", " ", 
     SuperscriptBox["x", "12"], " ", 
     SuperscriptBox["y", "12"]}], "+", 
    RowBox[{"516381", " ", 
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"2022", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "20"]}], "+", 
    RowBox[{"691", " ", 
     SuperscriptBox["y", "24"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8485014492259507`*^9, {3.8485020936311145`*^9, 3.8485021188261447`*^9}, {
   3.848502400922345*^9, 3.8485024076886497`*^9}, 3.848502442485087*^9, 
   3.848578174747986*^9, 3.8485783816624875`*^9, 3.8488803348467293`*^9, 
   3.8493618597084165`*^9, 3.8497331397679815`*^9, 3.8502222624566865`*^9, 
   3.8504789258561277`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"e6054e19-e989-4cd3-813d-161dcae7a68c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "691"], "+", 
  FractionBox[
   RowBox[{"1792148", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "691"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "691"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{
  3.8485014492259507`*^9, {3.8485020936311145`*^9, 3.8485021188261447`*^9}, {
   3.848502400922345*^9, 3.8485024076886497`*^9}, 3.848502442485087*^9, 
   3.848578174747986*^9, 3.8485783816624875`*^9, 3.8488803348467293`*^9, 
   3.8493618597084165`*^9, 3.8497331397679815`*^9, 3.8502222624566865`*^9, 
   3.8504789258611298`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"e4c732ce-7f82-4133-840e-587e6f509f7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "691"], "+", 
  FractionBox[
   RowBox[{"1792148", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "691"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "691"], "+", 
  SuperscriptBox["y", "24"]}]], "Input",
 CellChangeTimes->{{3.850222271750695*^9, 3.850222273562047*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"476dbe9b-71ce-4cb3-9dde-7feaecb393b9"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "691"], "+", 
  FractionBox[
   RowBox[{"1792148", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "691"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "691"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{3.850478925918141*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"34dda66d-7a42-4e64-ad91-a32532df9b9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"eta", "[", "q", "]"}], "24"], "q"], "lataverage"}], ",", 
      "24", ",", "4"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", 
     RowBox[{"lataverage", ",", "24", ",", "4"}], "]"}], "//", "Simplify"}], "//",
    "Expand"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8502222666618123`*^9, 3.850222282792364*^9}, {
  3.8502223450270896`*^9, 3.850222397351017*^9}, {3.850222482926133*^9, 
  3.850222493867985*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"ef94db8e-a031-4f4d-9133-e63a19dc9bdc"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"94.8191027496382`", " ", "q"}], "+", 
  RowBox[{"194284.34153400868`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.679701441389291`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"3.9789442628075254`*^8", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.850222283041293*^9, {3.8502223676372476`*^9, 3.850222397625169*^9}, {
   3.850222485436413*^9, 3.8502224941550508`*^9}, 3.8504789262251263`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"450cb523-637f-48e4-afaf-e47477cff70b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"118.8191027496382`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"8.6429997`*^8", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.850222283041293*^9, {3.8502223676372476`*^9, 3.850222397625169*^9}, {
   3.850222485436413*^9, 3.8502224941550508`*^9}, 3.8504789262661304`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"c90054ba-e144-4d2d-8bec-c1712d6e352e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "compare", " ", "with", " ", "E12", " ", "for", " ", "genus", " ", "1"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8485021603308372`*^9, 3.8485021667270203`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"2dcd0c4a-8338-4aa0-b12c-72fc3b2dfaec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["x", "8"], " ", "+", " ", 
    RowBox[{"14", " ", 
     SuperscriptBox["x", "4"], 
     SuperscriptBox["y", "4"]}], " ", "+", " ", 
    SuperscriptBox["y", "8"]}]}], ";", 
  RowBox[{"G6", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["x", "12"], " ", "-", " ", 
    RowBox[{"33", " ", 
     SuperscriptBox["x", "8"], 
     SuperscriptBox["y", "4"]}], "-", " ", 
    RowBox[{"33", " ", 
     SuperscriptBox["x", "4"], 
     SuperscriptBox["y", "8"]}], " ", "+", " ", 
    SuperscriptBox["y", "12"]}]}], ";", 
  RowBox[{"Delta12", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "16"], 
    SuperscriptBox["x", "4"], 
    SuperscriptBox["y", "4"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], "-", 
       SuperscriptBox["y", "4"]}], ")"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8485021818187003`*^9, 3.848502187427054*^9}, {
  3.84850226501956*^9, 3.848502339591612*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"da30fdf0-c4d9-476b-98a9-861666aa73c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G12", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["441", "691"], 
      SuperscriptBox["G4", "3"]}], "+", " ", 
     RowBox[{
      FractionBox["250", "691"], 
      SuperscriptBox["G6", "2"]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.848501385454797*^9, 3.8485013918446894`*^9}, {
  3.8485023510636697`*^9, 3.8485023854911966`*^9}, {3.848502425915924*^9, 
  3.8485024341485167`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"78725f3c-f8a9-41bb-9e16-7abbe4ef6947"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "691"], "+", 
  FractionBox[
   RowBox[{"1792148", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "691"], "+", 
  FractionBox[
   RowBox[{"516381", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "691"], "+", 
  FractionBox[
   RowBox[{"2022", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "691"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.848502380725419*^9, 3.848502385777177*^9}, {
   3.848502426665923*^9, 3.8485024344015093`*^9}, 3.8488803439396315`*^9, 
   3.8493618640019836`*^9, 3.8497331398680024`*^9, 3.850478926347151*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"aa7262c1-50ee-467c-8383-5d8145c2efb2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Eisenstein recurrence relation", "Subsubsection",
 CellChangeTimes->{{3.8485845053746634`*^9, 
  3.8485845130296555`*^9}},ExpressionUUID->"10fd52d0-2712-49f3-b7f3-\
afe7ee90e8fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Zeta", "[", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "k"}]}], "]"}], " ", 
   RowBox[{"gfun", "[", 
    RowBox[{
     RowBox[{"2", "k"}], "+", "4"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.850224307128022*^9, 3.8502243588411784`*^9}, 
   3.8502244009307413`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"d6e6c85c-c1c4-4cda-b4b7-191efd052e24"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"gfun", "[", 
   RowBox[{"4", "+", 
    RowBox[{"2", " ", "k"}]}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{"4", "+", 
    RowBox[{"2", " ", "k"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.850224312024295*^9, 3.8502243591671267`*^9}, 
   3.8502244014709787`*^9, 3.850478927596349*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"e4efc098-cc7d-44e2-8d87-eb56a130b16e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gvals", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g4", "->", " ", 
      RowBox[{
       SuperscriptBox["x", "8"], " ", "+", " ", 
       RowBox[{"14", " ", 
        SuperscriptBox["x", "4"], 
        SuperscriptBox["y", "4"]}], " ", "+", " ", 
       SuperscriptBox["y", "8"]}]}], " ", ",", " ", 
     RowBox[{"g6", "->", "  ", 
      RowBox[{
       SuperscriptBox["x", "12"], " ", "-", " ", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", "8"], 
        SuperscriptBox["y", "4"]}], "-", " ", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", "4"], 
        SuperscriptBox["y", "8"]}], " ", "+", " ", 
       SuperscriptBox["y", "12"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8485852791974535`*^9, 3.8485853236898127`*^9}, {
  3.848592342706994*^9, 3.8485923451580057`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3e55f2a5-0f62-4fd5-9e8e-5edf950ebec4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gfun", "[", "nn_", "]"}], ":=", " ", 
  FractionBox[
   RowBox[{"dfun", "[", 
    RowBox[{
     FractionBox["nn", "2"], "-", "2"}], "]"}], 
   RowBox[{" ", 
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "nn", "]"}], 
     RowBox[{"(", 
      RowBox[{"nn", "-", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["nn", "2"], "-", "2"}], ")"}], "!"}]}]}]]}]], "Input",
 CellChangeTimes->{{3.8485845185866795`*^9, 3.8485845653915367`*^9}, {
  3.8485846171523848`*^9, 3.8485846245533805`*^9}, {3.848584839307759*^9, 
  3.8485849296647763`*^9}, {3.8485922037438197`*^9, 3.848592208166839*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e81c4975-f906-4de0-adc6-6faf5cccfa9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dfun", "[", "0", "]"}], ":=", 
  RowBox[{"3", "g4", " ", "2", " ", 
   RowBox[{"Zeta", "[", "4", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfun", "[", "1", "]"}], ":=", 
   RowBox[{"5", "g6", " ", "2", " ", 
    RowBox[{"Zeta", "[", "6", "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dfun", "[", "nn_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"dfun", "[", "nn", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "nn"}], 
      RowBox[{
       RowBox[{"2", "nn"}], "+", " ", "5"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"nn", "-", "2"}], ",", " ", "k"}], "]"}], 
        RowBox[{"dfun", "[", "k", "]"}], 
        RowBox[{"dfun", "[", 
         RowBox[{"nn", "-", "2", "-", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "0", ",", " ", 
         RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], " ", "//", 
    "Simplify"}]}]}]}], "Input",
 CellChangeTimes->{{3.848584662932361*^9, 3.848584731102659*^9}, {
  3.848584771908758*^9, 3.848584814389762*^9}, {3.8485849687207775`*^9, 
  3.848585015129058*^9}, {3.8485850575521154`*^9, 3.8485850576801357`*^9}, {
  3.8485922448458214`*^9, 3.8485922813068385`*^9}, {3.848592329037507*^9, 
  3.8485923305549803`*^9}, {3.848592856276973*^9, 3.8485928599219704`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"c8d27a1e-eb57-4830-a6b8-9e08359b1286"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"examine", " ", "results"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8485924689579835`*^9, 3.848592473037668*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"ab06b5d1-b919-4b24-a357-223c9e288a16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gfun", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"gfun", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfun", "[", "12", "]"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfun", "[", "16", "]"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfun", "[", "20", "]"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfun", "[", "24", "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.849655120480238*^9, 3.8496551251186385`*^9}, {
  3.8496551573644657`*^9, 3.8496551639532166`*^9}, {3.8496590352448945`*^9, 
  3.8496590497859926`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1fbeebda-0962-48f9-8cf6-5047c09591b3"],

Cell[BoxData["g4"], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.8504789278803368`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"2b0384b7-d25b-49de-965a-0ba0a6b8814f"],

Cell[BoxData[
 SuperscriptBox["g4", "2"]], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.8504789278843355`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"624397ad-8512-4e23-8914-db4c48337e2f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"441", " ", 
    SuperscriptBox["g4", "3"]}], "691"], "+", 
  FractionBox[
   RowBox[{"250", " ", 
    SuperscriptBox["g6", "2"]}], "691"]}]], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.8504789278873806`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"99a0db61-f0a5-490d-ba94-8efedf52659a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1617", " ", 
    SuperscriptBox["g4", "4"]}], "3617"], "+", 
  FractionBox[
   RowBox[{"2000", " ", "g4", " ", 
    SuperscriptBox["g6", "2"]}], "3617"]}]], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.8504789278913727`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"767026db-2fbb-4786-8ad6-e3cad43ceaa1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"53361", " ", 
    SuperscriptBox["g4", "5"]}], "174611"], "+", 
  FractionBox[
   RowBox[{"121250", " ", 
    SuperscriptBox["g4", "2"], " ", 
    SuperscriptBox["g6", "2"]}], "174611"]}]], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.85047892789534*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a05e0b09-eb45-4347-9734-f78be581f026"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"49679091", " ", 
    SuperscriptBox["g4", "6"]}], "236364091"], "+", 
  FractionBox[
   RowBox[{"176400000", " ", 
    SuperscriptBox["g4", "3"], " ", 
    SuperscriptBox["g6", "2"]}], "236364091"], "+", 
  FractionBox[
   RowBox[{"10285000", " ", 
    SuperscriptBox["g6", "4"]}], "236364091"]}]], "Output",
 CellChangeTimes->{
  3.8496551255580626`*^9, 3.849655164477858*^9, {3.8496590366438293`*^9, 
   3.84965905016234*^9}, 3.849733146538949*^9, 3.850224669551668*^9, 
   3.8504789279003353`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"580a5645-8034-4838-9fb5-f526d1879fa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gfun", "[", "240", "]"}], "/.", " ", "gvals"}], "//", "Expand"}],
   "//", "N"}]], "Input",
 CellChangeTimes->{{3.849659580788304*^9, 3.8496595855499535`*^9}, {
  3.8496596218874216`*^9, 3.8496596231892233`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"93f302e9-62db-4b70-bd16-e7d06cbf896f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "480"], "-", 
  RowBox[{"60.`", " ", 
   SuperscriptBox["x", "476"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"1773.7499999999998`", " ", 
   SuperscriptBox["x", "472"], " ", 
   SuperscriptBox["y", "8"]}], "-", 
  RowBox[{"34441.25`", " ", 
   SuperscriptBox["x", "468"], " ", 
   SuperscriptBox["y", "12"]}], "+", 
  RowBox[{"494057.94433593756`", " ", 
   SuperscriptBox["x", "464"], " ", 
   SuperscriptBox["y", "16"]}], "-", 
  RowBox[{"5.583809021484375`*^6", " ", 
   SuperscriptBox["x", "460"], " ", 
   SuperscriptBox["y", "20"]}], "+", 
  RowBox[{"5.1781655809020996`*^7", " ", 
   SuperscriptBox["x", "456"], " ", 
   SuperscriptBox["y", "24"]}], "-", 
  RowBox[{"4.051878595175171`*^8", " ", 
   SuperscriptBox["x", "452"], " ", 
   SuperscriptBox["y", "28"]}], "+", 
  RowBox[{"2.730438668960311`*^9", " ", 
   SuperscriptBox["x", "448"], " ", 
   SuperscriptBox["y", "32"]}], "-", 
  RowBox[{"1.6093349195929031`*^10", " ", 
   SuperscriptBox["x", "444"], " ", 
   SuperscriptBox["y", "36"]}], "+", 
  RowBox[{"8.398350124629909`*^10", " ", 
   SuperscriptBox["x", "440"], " ", 
   SuperscriptBox["y", "40"]}], "-", 
  RowBox[{"3.9186607855915155`*^11", " ", 
   SuperscriptBox["x", "436"], " ", 
   SuperscriptBox["y", "44"]}], "+", 
  RowBox[{"1.6480738739616943`*^12", " ", 
   SuperscriptBox["x", "432"], " ", 
   SuperscriptBox["y", "48"]}], "-", 
  RowBox[{"6.289694926644649`*^12", " ", 
   SuperscriptBox["x", "428"], " ", 
   SuperscriptBox["y", "52"]}], "+", 
  RowBox[{"2.1905992854782805`*^13", " ", 
   SuperscriptBox["x", "424"], " ", 
   SuperscriptBox["y", "56"]}], "-", 
  RowBox[{"6.996554383633471`*^13", " ", 
   SuperscriptBox["x", "420"], " ", 
   SuperscriptBox["y", "60"]}], "+", 
  RowBox[{"2.0578354106315144`*^14", " ", 
   SuperscriptBox["x", "416"], " ", 
   SuperscriptBox["y", "64"]}], "-", 
  RowBox[{"5.5939854803687294`*^14", " ", 
   SuperscriptBox["x", "412"], " ", 
   SuperscriptBox["y", "68"]}], "+", 
  RowBox[{"1.4099297340819958`*^15", " ", 
   SuperscriptBox["x", "408"], " ", 
   SuperscriptBox["y", "72"]}], "-", 
  RowBox[{"3.3041033882346575`*^15", " ", 
   SuperscriptBox["x", "404"], " ", 
   SuperscriptBox["y", "76"]}], "+", 
  RowBox[{"7.218672522942759`*^15", " ", 
   SuperscriptBox["x", "400"], " ", 
   SuperscriptBox["y", "80"]}], "-", 
  RowBox[{"3.3781808240909905`*^15", " ", 
   SuperscriptBox["x", "396"], " ", 
   SuperscriptBox["y", "84"]}], "+", 
  RowBox[{"4.759181718836995`*^19", " ", 
   SuperscriptBox["x", "392"], " ", 
   SuperscriptBox["y", "88"]}], "+", 
  RowBox[{"1.2130828054053457`*^23", " ", 
   SuperscriptBox["x", "388"], " ", 
   SuperscriptBox["y", "92"]}], "+", 
  RowBox[{"1.9618346002488702`*^26", " ", 
   SuperscriptBox["x", "384"], " ", 
   SuperscriptBox["y", "96"]}], "+", 
  RowBox[{"2.085488456861537`*^29", " ", 
   SuperscriptBox["x", "380"], " ", 
   SuperscriptBox["y", "100"]}], "+", 
  RowBox[{"1.5038333283725618`*^32", " ", 
   SuperscriptBox["x", "376"], " ", 
   SuperscriptBox["y", "104"]}], "+", 
  RowBox[{"7.562351417644441`*^34", " ", 
   SuperscriptBox["x", "372"], " ", 
   SuperscriptBox["y", "108"]}], "+", 
  RowBox[{"2.7175822443030565`*^37", " ", 
   SuperscriptBox["x", "368"], " ", 
   SuperscriptBox["y", "112"]}], "+", 
  RowBox[{"7.131219586594098`*^39", " ", 
   SuperscriptBox["x", "364"], " ", 
   SuperscriptBox["y", "116"]}], "+", 
  RowBox[{"1.3929506322226198`*^42", " ", 
   SuperscriptBox["x", "360"], " ", 
   SuperscriptBox["y", "120"]}], "+", 
  RowBox[{"2.060261412740178`*^44", " ", 
   SuperscriptBox["x", "356"], " ", 
   SuperscriptBox["y", "124"]}], "+", 
  RowBox[{"2.342899373506544`*^46", " ", 
   SuperscriptBox["x", "352"], " ", 
   SuperscriptBox["y", "128"]}], "+", 
  RowBox[{"2.0766615437111324`*^48", " ", 
   SuperscriptBox["x", "348"], " ", 
   SuperscriptBox["y", "132"]}], "+", 
  RowBox[{"1.4523986226380257`*^50", " ", 
   SuperscriptBox["x", "344"], " ", 
   SuperscriptBox["y", "136"]}], "+", 
  RowBox[{"8.104106395397592`*^51", " ", 
   SuperscriptBox["x", "340"], " ", 
   SuperscriptBox["y", "140"]}], "+", 
  RowBox[{"3.643687516120071`*^53", " ", 
   SuperscriptBox["x", "336"], " ", 
   SuperscriptBox["y", "144"]}], "+", 
  RowBox[{"1.331960213765452`*^55", " ", 
   SuperscriptBox["x", "332"], " ", 
   SuperscriptBox["y", "148"]}], "+", 
  RowBox[{"3.99097681073203`*^56", " ", 
   SuperscriptBox["x", "328"], " ", 
   SuperscriptBox["y", "152"]}], "+", 
  RowBox[{"9.874040551788279`*^57", " ", 
   SuperscriptBox["x", "324"], " ", 
   SuperscriptBox["y", "156"]}], "+", 
  RowBox[{"2.0306225061473943`*^59", " ", 
   SuperscriptBox["x", "320"], " ", 
   SuperscriptBox["y", "160"]}], "+", 
  RowBox[{"3.492238795231675`*^60", " ", 
   SuperscriptBox["x", "316"], " ", 
   SuperscriptBox["y", "164"]}], "+", 
  RowBox[{"5.05007951347781`*^61", " ", 
   SuperscriptBox["x", "312"], " ", 
   SuperscriptBox["y", "168"]}], "+", 
  RowBox[{"6.171222909988701`*^62", " ", 
   SuperscriptBox["x", "308"], " ", 
   SuperscriptBox["y", "172"]}], "+", 
  RowBox[{"6.401506960956073`*^63", " ", 
   SuperscriptBox["x", "304"], " ", 
   SuperscriptBox["y", "176"]}], "+", 
  RowBox[{"5.659889060704414`*^64", " ", 
   SuperscriptBox["x", "300"], " ", 
   SuperscriptBox["y", "180"]}], "+", 
  RowBox[{"4.281124309762764`*^65", " ", 
   SuperscriptBox["x", "296"], " ", 
   SuperscriptBox["y", "184"]}], "+", 
  RowBox[{"2.779634236222609`*^66", " ", 
   SuperscriptBox["x", "292"], " ", 
   SuperscriptBox["y", "188"]}], "+", 
  RowBox[{"1.5538564826802612`*^67", " ", 
   SuperscriptBox["x", "288"], " ", 
   SuperscriptBox["y", "192"]}], "+", 
  RowBox[{"7.499102171428617`*^67", " ", 
   SuperscriptBox["x", "284"], " ", 
   SuperscriptBox["y", "196"]}], "+", 
  RowBox[{"3.1321426366916883`*^68", " ", 
   SuperscriptBox["x", "280"], " ", 
   SuperscriptBox["y", "200"]}], "+", 
  RowBox[{"1.1346225103646195`*^69", " ", 
   SuperscriptBox["x", "276"], " ", 
   SuperscriptBox["y", "204"]}], "+", 
  RowBox[{"3.5716945388844835`*^69", " ", 
   SuperscriptBox["x", "272"], " ", 
   SuperscriptBox["y", "208"]}], "+", 
  RowBox[{"9.786859460161792`*^69", " ", 
   SuperscriptBox["x", "268"], " ", 
   SuperscriptBox["y", "212"]}], "+", 
  RowBox[{"2.3377297143205228`*^70", " ", 
   SuperscriptBox["x", "264"], " ", 
   SuperscriptBox["y", "216"]}], "+", 
  RowBox[{"4.873825019605596`*^70", " ", 
   SuperscriptBox["x", "260"], " ", 
   SuperscriptBox["y", "220"]}], "+", 
  RowBox[{"8.878174669727519`*^70", " ", 
   SuperscriptBox["x", "256"], " ", 
   SuperscriptBox["y", "224"]}], "+", 
  RowBox[{"1.414238327926158`*^71", " ", 
   SuperscriptBox["x", "252"], " ", 
   SuperscriptBox["y", "228"]}], "+", 
  RowBox[{"1.9712865167279084`*^71", " ", 
   SuperscriptBox["x", "248"], " ", 
   SuperscriptBox["y", "232"]}], "+", 
  RowBox[{"2.405503733599324`*^71", " ", 
   SuperscriptBox["x", "244"], " ", 
   SuperscriptBox["y", "236"]}], "+", 
  RowBox[{"2.5704637749860436`*^71", " ", 
   SuperscriptBox["x", "240"], " ", 
   SuperscriptBox["y", "240"]}], "+", 
  RowBox[{"2.405503733599324`*^71", " ", 
   SuperscriptBox["x", "236"], " ", 
   SuperscriptBox["y", "244"]}], "+", 
  RowBox[{"1.9712865167279084`*^71", " ", 
   SuperscriptBox["x", "232"], " ", 
   SuperscriptBox["y", "248"]}], "+", 
  RowBox[{"1.414238327926158`*^71", " ", 
   SuperscriptBox["x", "228"], " ", 
   SuperscriptBox["y", "252"]}], "+", 
  RowBox[{"8.878174669727519`*^70", " ", 
   SuperscriptBox["x", "224"], " ", 
   SuperscriptBox["y", "256"]}], "+", 
  RowBox[{"4.873825019605596`*^70", " ", 
   SuperscriptBox["x", "220"], " ", 
   SuperscriptBox["y", "260"]}], "+", 
  RowBox[{"2.3377297143205228`*^70", " ", 
   SuperscriptBox["x", "216"], " ", 
   SuperscriptBox["y", "264"]}], "+", 
  RowBox[{"9.786859460161792`*^69", " ", 
   SuperscriptBox["x", "212"], " ", 
   SuperscriptBox["y", "268"]}], "+", 
  RowBox[{"3.5716945388844835`*^69", " ", 
   SuperscriptBox["x", "208"], " ", 
   SuperscriptBox["y", "272"]}], "+", 
  RowBox[{"1.1346225103646195`*^69", " ", 
   SuperscriptBox["x", "204"], " ", 
   SuperscriptBox["y", "276"]}], "+", 
  RowBox[{"3.1321426366916883`*^68", " ", 
   SuperscriptBox["x", "200"], " ", 
   SuperscriptBox["y", "280"]}], "+", 
  RowBox[{"7.499102171428617`*^67", " ", 
   SuperscriptBox["x", "196"], " ", 
   SuperscriptBox["y", "284"]}], "+", 
  RowBox[{"1.5538564826802612`*^67", " ", 
   SuperscriptBox["x", "192"], " ", 
   SuperscriptBox["y", "288"]}], "+", 
  RowBox[{"2.779634236222609`*^66", " ", 
   SuperscriptBox["x", "188"], " ", 
   SuperscriptBox["y", "292"]}], "+", 
  RowBox[{"4.281124309762764`*^65", " ", 
   SuperscriptBox["x", "184"], " ", 
   SuperscriptBox["y", "296"]}], "+", 
  RowBox[{"5.659889060704414`*^64", " ", 
   SuperscriptBox["x", "180"], " ", 
   SuperscriptBox["y", "300"]}], "+", 
  RowBox[{"6.401506960956073`*^63", " ", 
   SuperscriptBox["x", "176"], " ", 
   SuperscriptBox["y", "304"]}], "+", 
  RowBox[{"6.171222909988701`*^62", " ", 
   SuperscriptBox["x", "172"], " ", 
   SuperscriptBox["y", "308"]}], "+", 
  RowBox[{"5.05007951347781`*^61", " ", 
   SuperscriptBox["x", "168"], " ", 
   SuperscriptBox["y", "312"]}], "+", 
  RowBox[{"3.492238795231675`*^60", " ", 
   SuperscriptBox["x", "164"], " ", 
   SuperscriptBox["y", "316"]}], "+", 
  RowBox[{"2.0306225061473943`*^59", " ", 
   SuperscriptBox["x", "160"], " ", 
   SuperscriptBox["y", "320"]}], "+", 
  RowBox[{"9.874040551788279`*^57", " ", 
   SuperscriptBox["x", "156"], " ", 
   SuperscriptBox["y", "324"]}], "+", 
  RowBox[{"3.99097681073203`*^56", " ", 
   SuperscriptBox["x", "152"], " ", 
   SuperscriptBox["y", "328"]}], "+", 
  RowBox[{"1.331960213765452`*^55", " ", 
   SuperscriptBox["x", "148"], " ", 
   SuperscriptBox["y", "332"]}], "+", 
  RowBox[{"3.643687516120071`*^53", " ", 
   SuperscriptBox["x", "144"], " ", 
   SuperscriptBox["y", "336"]}], "+", 
  RowBox[{"8.104106395397592`*^51", " ", 
   SuperscriptBox["x", "140"], " ", 
   SuperscriptBox["y", "340"]}], "+", 
  RowBox[{"1.4523986226380257`*^50", " ", 
   SuperscriptBox["x", "136"], " ", 
   SuperscriptBox["y", "344"]}], "+", 
  RowBox[{"2.0766615437111324`*^48", " ", 
   SuperscriptBox["x", "132"], " ", 
   SuperscriptBox["y", "348"]}], "+", 
  RowBox[{"2.342899373506544`*^46", " ", 
   SuperscriptBox["x", "128"], " ", 
   SuperscriptBox["y", "352"]}], "+", 
  RowBox[{"2.060261412740178`*^44", " ", 
   SuperscriptBox["x", "124"], " ", 
   SuperscriptBox["y", "356"]}], "+", 
  RowBox[{"1.3929506322226198`*^42", " ", 
   SuperscriptBox["x", "120"], " ", 
   SuperscriptBox["y", "360"]}], "+", 
  RowBox[{"7.131219586594098`*^39", " ", 
   SuperscriptBox["x", "116"], " ", 
   SuperscriptBox["y", "364"]}], "+", 
  RowBox[{"2.7175822443030565`*^37", " ", 
   SuperscriptBox["x", "112"], " ", 
   SuperscriptBox["y", "368"]}], "+", 
  RowBox[{"7.562351417644441`*^34", " ", 
   SuperscriptBox["x", "108"], " ", 
   SuperscriptBox["y", "372"]}], "+", 
  RowBox[{"1.5038333283725618`*^32", " ", 
   SuperscriptBox["x", "104"], " ", 
   SuperscriptBox["y", "376"]}], "+", 
  RowBox[{"2.085488456861537`*^29", " ", 
   SuperscriptBox["x", "100"], " ", 
   SuperscriptBox["y", "380"]}], "+", 
  RowBox[{"1.9618346002488702`*^26", " ", 
   SuperscriptBox["x", "96"], " ", 
   SuperscriptBox["y", "384"]}], "+", 
  RowBox[{"1.2130828054053457`*^23", " ", 
   SuperscriptBox["x", "92"], " ", 
   SuperscriptBox["y", "388"]}], "+", 
  RowBox[{"4.759181718836995`*^19", " ", 
   SuperscriptBox["x", "88"], " ", 
   SuperscriptBox["y", "392"]}], "-", 
  RowBox[{"3.3781808240909905`*^15", " ", 
   SuperscriptBox["x", "84"], " ", 
   SuperscriptBox["y", "396"]}], "+", 
  RowBox[{"7.218672522942759`*^15", " ", 
   SuperscriptBox["x", "80"], " ", 
   SuperscriptBox["y", "400"]}], "-", 
  RowBox[{"3.3041033882346575`*^15", " ", 
   SuperscriptBox["x", "76"], " ", 
   SuperscriptBox["y", "404"]}], "+", 
  RowBox[{"1.4099297340819958`*^15", " ", 
   SuperscriptBox["x", "72"], " ", 
   SuperscriptBox["y", "408"]}], "-", 
  RowBox[{"5.5939854803687294`*^14", " ", 
   SuperscriptBox["x", "68"], " ", 
   SuperscriptBox["y", "412"]}], "+", 
  RowBox[{"2.0578354106315144`*^14", " ", 
   SuperscriptBox["x", "64"], " ", 
   SuperscriptBox["y", "416"]}], "-", 
  RowBox[{"6.996554383633471`*^13", " ", 
   SuperscriptBox["x", "60"], " ", 
   SuperscriptBox["y", "420"]}], "+", 
  RowBox[{"2.1905992854782805`*^13", " ", 
   SuperscriptBox["x", "56"], " ", 
   SuperscriptBox["y", "424"]}], "-", 
  RowBox[{"6.289694926644649`*^12", " ", 
   SuperscriptBox["x", "52"], " ", 
   SuperscriptBox["y", "428"]}], "+", 
  RowBox[{"1.6480738739616943`*^12", " ", 
   SuperscriptBox["x", "48"], " ", 
   SuperscriptBox["y", "432"]}], "-", 
  RowBox[{"3.9186607855915155`*^11", " ", 
   SuperscriptBox["x", "44"], " ", 
   SuperscriptBox["y", "436"]}], "+", 
  RowBox[{"8.398350124629909`*^10", " ", 
   SuperscriptBox["x", "40"], " ", 
   SuperscriptBox["y", "440"]}], "-", 
  RowBox[{"1.6093349195929031`*^10", " ", 
   SuperscriptBox["x", "36"], " ", 
   SuperscriptBox["y", "444"]}], "+", 
  RowBox[{"2.730438668960311`*^9", " ", 
   SuperscriptBox["x", "32"], " ", 
   SuperscriptBox["y", "448"]}], "-", 
  RowBox[{"4.051878595175171`*^8", " ", 
   SuperscriptBox["x", "28"], " ", 
   SuperscriptBox["y", "452"]}], "+", 
  RowBox[{"5.1781655809020996`*^7", " ", 
   SuperscriptBox["x", "24"], " ", 
   SuperscriptBox["y", "456"]}], "-", 
  RowBox[{"5.583809021484375`*^6", " ", 
   SuperscriptBox["x", "20"], " ", 
   SuperscriptBox["y", "460"]}], "+", 
  RowBox[{"494057.94433593756`", " ", 
   SuperscriptBox["x", "16"], " ", 
   SuperscriptBox["y", "464"]}], "-", 
  RowBox[{"34441.25`", " ", 
   SuperscriptBox["x", "12"], " ", 
   SuperscriptBox["y", "468"]}], "+", 
  RowBox[{"1773.7499999999998`", " ", 
   SuperscriptBox["x", "8"], " ", 
   SuperscriptBox["y", "472"]}], "-", 
  RowBox[{"60.`", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "476"]}], "+", 
  SuperscriptBox["y", "480"]}]], "Output",
 CellChangeTimes->{{3.849659578145672*^9, 3.849659585878991*^9}, 
   3.8496596238012724`*^9, 3.8497331483589463`*^9, 3.8504789295684834`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"17d5ef37-3f36-4f24-970c-92fdce541dcd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["results for \[OpenCurlyDoubleQuote]eisenstein gravity\
\[CloseCurlyDoubleQuote]", "Subsubsection",
 CellChangeTimes->{{3.8485925053247404`*^9, 3.8485925060658016`*^9}, {
  3.848882603403245*^9, 
  3.8488826115874376`*^9}},ExpressionUUID->"3ee38218-7672-45ce-ad60-\
89b46b9d683c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{"And", "[", 
    RowBox[{"q", ">", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8486013277866073`*^9, 3.848601328937604*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"b9eea0a4-6a37-4e73-83fd-c106ee06e906"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ekexp", "[", 
   RowBox[{"kk_", ",", " ", "order_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"qexp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gfun", "[", "kk", "]"}], "/.", " ", "gvals"}], ",", " ", 
         RowBox[{"2", "*", "kk"}], ",", " ", "order"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Expand"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.848592514109779*^9, 3.8485926052899227`*^9}, {
   3.8485926427037897`*^9, 3.8485926435968122`*^9}, {3.848592678928991*^9, 
   3.848592679317973*^9}, {3.849733045132305*^9, 3.849733086945033*^9}, {
   3.8497332111740675`*^9, 3.849733212280525*^9}, 3.849733998668461*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"33bb5b95-d043-4a13-9bad-8dfcbed83c16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ekexp", "[", 
  RowBox[{"4", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"8", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"12", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"16", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"20", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"24", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"28", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"32", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"36", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"40", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"44", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"48", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.848592592503703*^9, 3.8485926321737924`*^9}, {
  3.8485926629559727`*^9, 3.8485926711099715`*^9}, {3.84859288530647*^9, 
  3.848592934168448*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"00a09a8b-35dd-44c1-9458-4e325ddd3434"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"248.`", " ", "q"}], "+", 
  RowBox[{"4124.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.850478936177066*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"de2bc6d9-14ec-4804-bc90-3dbaa7bce75e"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"496.`", " ", "q"}], "+", 
  RowBox[{"69752.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789361810584`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e09890a4-5377-4043-ac32-f71827f4539d"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"118.8191027496382`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789361860747`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"3ba3a086-aabe-4975-b57c-894925b1c3e2"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"36.512026541332595`", " ", "q"}], "+", 
  RowBox[{"148558.9825822505`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789361910872`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"9db42889-6226-42de-850b-4882349c1c57"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"40.0755966118973`", " ", "q"}], "+", 
  RowBox[{"40497.49591950106`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789361940594`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"89b16bf2-9e1a-4c0c-85d5-61b7d0425d4b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"48.00055439893364`", " ", "q"}], "+", 
  RowBox[{"5874.662495429562`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.85047893619808*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"3533b286-2824-4198-9c59-a3336833a057"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"56.000002051414974`", " ", "q"}], "+", 
  RowBox[{"1927.3363740429834`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789362010603`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"63a6d804-02bb-4ed2-b209-676dbc0b4504"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"64.00000000423384`", " ", "q"}], "+", 
  RowBox[{"2153.092093586137`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.850478936206082*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"d4214d21-a8bb-4642-b657-d1cc3c997ca3"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"72.00000000000524`", " ", "q"}], "+", 
  RowBox[{"2700.180423233428`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.8504789362090936`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"3e6d9013-5bf7-468a-9cc5-cd7d6dd6265e"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"80.`", " ", "q"}], "+", 
  RowBox[{"3320.00227918453`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.850478936213087*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"cf7857e0-82b1-4d0b-849b-83cc3e4f9a30"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"88.`", " ", "q"}], "+", 
  RowBox[{"4004.000019189222`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.850478936216072*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"96699fa4-25be-4e59-abcf-f21978d36901"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"96.`", " ", "q"}], "+", 
  RowBox[{"4752.000000111783`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8485926097289667`*^9, 3.848592680886975*^9}, 
   3.8485928682079926`*^9, {3.848592913068469*^9, 3.848592934556469*^9}, 
   3.848601333727606*^9, 3.8488828960314517`*^9, {3.8493618744547195`*^9, 
   3.8493618791046104`*^9}, 3.84954414718999*^9, 3.8497320148979826`*^9, {
   3.84973303937037*^9, 3.849733089578639*^9}, 3.8497331772215605`*^9, {
   3.84973321414516*^9, 3.8497332419968276`*^9}, {3.8497340201603365`*^9, 
   3.84973405949479*^9}, 3.850224866151122*^9, 3.850478936221119*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"f0d96288-aba9-4d64-95bd-6e8321eccf0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ekexp", "[", 
  RowBox[{"120", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"1200", ",", "4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8502256146994658`*^9, 3.8502257267514544`*^9}, {
  3.8502257575253677`*^9, 3.850225757973485*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6bb338ff-e138-4c79-b32e-f11e58bb8c47"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"240.00000000000003`", " ", "q"}], "+", 
  RowBox[{"29160.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.39072`*^6", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.4875002`*^8", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497332500982037`*^9, 3.8497340626345396`*^9, {3.8502256163327928`*^9, 
   3.850225657025301*^9}, {3.850225687382724*^9, 3.8502257281372633`*^9}, 
   3.850225761214649*^9, 3.85047893628906*^9, 3.850479081095581*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"180be8cc-2511-4064-aca9-5b9ef8b27de1"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2400.`", " ", "q"}], "+", 
  RowBox[{"2.8836`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3126432`*^9", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.3927821641999998`*^12", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497332500982037`*^9, 3.8497340626345396`*^9, {3.8502256163327928`*^9, 
   3.850225657025301*^9}, {3.850225687382724*^9, 3.8502257281372633`*^9}, 
   3.850225761214649*^9, 3.85047893628906*^9, 3.8504790810985794`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"1cff5df8-3920-49a1-a096-4771914d32f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t1", " ", "=", " ", 
  RowBox[{
   RowBox[{"Ekexp", "[", 
    RowBox[{"1200", ",", "20"}], "]"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.8502268114349103`*^9, 3.8502268807592688`*^9}, {
  3.850226935563491*^9, 3.850226949478156*^9}, {3.850226980736624*^9, 
  3.8502269863412867`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"ad5f1bf7-5e72-4798-a163-07305a5d9823"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2400.`", " ", "q"}], "+", 
  RowBox[{"2.8836`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3126432`*^9", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.3927821641999998`*^12", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"6.7187118960288`*^14", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"2.7042352274715677`*^17", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"9.340961953729888`*^19", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"2.826707620610532`*^22", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"7.612904392077599`*^24", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"1.8475394774848037`*^27", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"4.081073267921045`*^29", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"8.273611905507378`*^31", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"1.550176332081532`*^34", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"2.7002772147568176`*^36", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"4.3953861073977455`*^38", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"6.715530465915561`*^40", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"9.66844667490439`*^42", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"1.3162252985696034`*^45", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"1.6995819195430497`*^47", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"2.087352172723275`*^49", " ", 
   SuperscriptBox["q", "20"]}]}]], "Output",
 CellChangeTimes->{{3.8502269812357717`*^9, 3.850226986616536*^9}, 
   3.85047908317775*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"25d7e1e3-d941-4a42-b714-d0a2e2aedced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       FractionBox[
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", 
         RowBox[{"(", "2400", ")"}]}], 
        RowBox[{"q", "^", "100"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "20"}], "}"}]}], "]"}], "//", "Normal"}], "//",
    "N"}]}]], "Input",
 CellChangeTimes->{{3.8502268618991566`*^9, 3.850226886016634*^9}, {
  3.850226932334311*^9, 3.8502269523109226`*^9}, {3.850226983392133*^9, 
  3.850227008446278*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"d0042ba8-4d09-45e1-ba8c-b8edffa48f5d"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2400.`", " ", "q"}], "+", 
  RowBox[{"2.8836`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3126432`*^9", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.3927821642`*^12", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"6.7187118960288`*^14", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"2.704235227471568`*^17", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"9.340961953729887`*^19", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"2.8267076206105314`*^22", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"7.612904392077599`*^24", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"1.8475394774848037`*^27", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"4.0810732679210455`*^29", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"8.273611905507378`*^31", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"1.5501763320815322`*^34", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"2.7002772147568176`*^36", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"4.3953861073977455`*^38", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"6.715530465915561`*^40", " ", 
   SuperscriptBox["q", "16"]}], "+", 
  RowBox[{"9.66844667490439`*^42", " ", 
   SuperscriptBox["q", "17"]}], "+", 
  RowBox[{"1.3162252985696034`*^45", " ", 
   SuperscriptBox["q", "18"]}], "+", 
  RowBox[{"1.6995819195430495`*^47", " ", 
   SuperscriptBox["q", "19"]}], "+", 
  RowBox[{"2.087352172723275`*^49", " ", 
   SuperscriptBox["q", "20"]}]}]], "Output",
 CellChangeTimes->{{3.85022698382066*^9, 3.8502270088049498`*^9}, 
   3.8504790846310663`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"1e18c823-d3c7-4614-b8e1-1afec9e37a6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "/", "t2"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.850226893346981*^9, 3.850226897390679*^9}, {
  3.850227026355303*^9, 3.850227026649199*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"e3f6431a-cc32-4b5d-8591-d46df198ee6c"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.8502268976578226`*^9, {3.8502269541074038`*^9, 3.850226963854653*^9}, {
   3.8502270007464647`*^9, 3.850227026932553*^9}, 3.8504790863041153`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"a8241656-bd0d-4134-9950-c28af89132ad"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["state expansions", "Subsubsection",
 CellChangeTimes->{{3.8486498218311267`*^9, 3.848649828148117*^9}, {
  3.848649922638873*^9, 
  3.8486499249617033`*^9}},ExpressionUUID->"ee1f1286-a1e9-4da7-a970-\
458fe2521e31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cc", " ", "=", " ", "480"}], ";"}]], "Input",
 CellChangeTimes->{{3.8486501507591333`*^9, 3.848650183179538*^9}, {
   3.8486502391640687`*^9, 3.8486502395684905`*^9}, {3.8497290784393024`*^9, 
   3.8497290786939063`*^9}, {3.849731292383583*^9, 3.8497312924703016`*^9}, 
   3.849734088430842*^9, {3.8504806893774767`*^9, 3.8504806898236165`*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"c9681b4b-cd8d-4838-91ad-4d66bb42b635"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Ekexp", "[", 
    RowBox[{"12", ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"eta", "[", "q", "]"}], 
     SuperscriptBox["q", 
      FractionBox["1", "24"]]], 
    RowBox[{"Ekexp", "[", 
     RowBox[{"12", ",", "4"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"eta", "[", "q", "]"}], 
       SuperscriptBox["q", 
        FractionBox["1", "24"]]], ")"}], "24"], 
    RowBox[{"Ekexp", "[", 
     RowBox[{"12", ",", "4"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8497312036845617`*^9, 3.8497312783967133`*^9}, {
  3.849743538613353*^9, 3.8497435490410757`*^9}, {3.8497436113181777`*^9, 
  3.849743613907859*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"ee4390e1-dcc1-47f3-b933-57282b6fa971"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{"118.8191027496382`", " ", "q"}], "+", 
   RowBox[{"196884.`", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"2.149376`*^7", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"8.6429997`*^8", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1., 118.8191027496382, 196884., 2.149376*^7, 
   8.6429997*^8}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.849731209454358*^9, 3.8497312788949394`*^9}, 
   3.8497313418685007`*^9, 3.849733262736558*^9, {3.849734074845104*^9, 
   3.8497340903147755`*^9}, 3.849743549561946*^9, 3.8504791021878004`*^9, 
   3.850480691670205*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"54f315af-9d98-4287-9c32-815e62428c62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{"117.8191027496382`", " ", "q"}], "+", 
   RowBox[{"196764.18089725036`", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"2.129675718089725`*^7", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"8.42609326`*^8", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1., 117.8191027496382, 196764.18089725036`, 
   2.129675718089725*^7, 8.42609326*^8}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.849731209454358*^9, 3.8497312788949394`*^9}, 
   3.8497313418685007`*^9, 3.849733262736558*^9, {3.849734074845104*^9, 
   3.8497340903147755`*^9}, 3.849743549561946*^9, 3.8504791021878004`*^9, 
   3.850480691674184*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"95ee7854-86ce-49cd-9010-20ccf090154c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1.`", "+", 
   RowBox[{"94.8191027496382`", " ", "q"}], "+", 
   RowBox[{"194284.34153400868`", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"1.679701441389291`*^7", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"3.9789442628075254`*^8", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1., 94.8191027496382, 194284.34153400868`, 
   1.679701441389291*^7, 3.9789442628075254`*^8}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.849731209454358*^9, 3.8497312788949394`*^9}, 
   3.8497313418685007`*^9, 3.849733262736558*^9, {3.849734074845104*^9, 
   3.8497340903147755`*^9}, 3.849743549561946*^9, 3.8504791021878004`*^9, 
   3.8504806916781797`*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"2a5fc2b5-0e56-4ddc-9713-e74d33a6650d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"quasi", "-", "primary"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486499263886695`*^9, 3.8486499325557404`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"6724bf04-ce52-423d-a169-e70897dd0bc3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gfun", "[", 
        RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], ",", 
     " ", "cc", ",", " ", "4"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8486499176329937`*^9, 3.848649954599245*^9}, {
  3.8486499882566376`*^9, 3.848650041394619*^9}, {3.8486501929236574`*^9, 
  3.848650214065527*^9}, {3.849733273238099*^9, 3.849733294676262*^9}, {
  3.8497340995299096`*^9, 3.849734110114254*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"89270b55-89dd-4b88-9ae2-f171b0d82d80"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"115919.99999999999`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.877824`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.29535124`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.848649952028758*^9, 3.8486499550224504`*^9}, {
   3.8486499887656717`*^9, 3.8486500416637435`*^9}, {3.8486501547476654`*^9, 
   3.8486502418026314`*^9}, 3.8493618886606255`*^9, 3.849729081466047*^9, 
   3.84973020845732*^9, 3.8497312975848083`*^9, 3.849731343347514*^9, {
   3.8497332825007453`*^9, 3.8497332949647846`*^9}, {3.849734076777279*^9, 
   3.8497341122309437`*^9}, 3.8504791023227763`*^9, 3.850480693808702*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"40d638df-663d-40cd-9ce6-317f4d44c794"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "virasoro", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 3.8486500340093913`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"eb2ab01b-6fd5-437f-9a26-743ea9964398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"eta", "[", "q", "]"}], "1"], 
       SuperscriptBox["q", 
        FractionBox["1", "24"]]], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gfun", "[", 
          RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], 
       ")"}]}], ",", " ", "cc", ",", " ", "4"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848650073960324*^9, 3.8486500776452894`*^9}, {
  3.8486501998931456`*^9, 3.848650216831953*^9}, {3.849733316512511*^9, 
  3.8497333230383673`*^9}, {3.849734115831665*^9, 3.8497341402603846`*^9}, {
  3.8504806991040463`*^9, 3.850480743130165*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"566efcec-8fc6-4b22-946b-a94a44d7bd3a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"479.`", " ", "q"}], "+", 
  RowBox[{"115439.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.866184`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.27645708`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8486514484837556`*^9, 3.84936189136868*^9, 3.8497290839431553`*^9, 
   3.849730209921175*^9, 3.8497313454964576`*^9, 3.8497333235220366`*^9, {
   3.849734129780583*^9, 3.8497341405865498`*^9}, 3.8504791024318047`*^9, {
   3.8504806954319286`*^9, 3.8504807434933505`*^9}},
 CellLabel->
  "Out[491]=",ExpressionUUID->"111411bc-4afd-4126-9d8b-d66ebd29adb7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"U", 
   SuperscriptBox[
    RowBox[{"(", "1", ")"}], "c"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 3.8486500340093913`*^9}, {
  3.848650117308756*^9, 3.8486501199658546`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"a31f3646-6089-4050-99ff-8b67aea83262"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"eta", "[", "q", "]"}], "cc"], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gfun", "[", 
         RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}]}], ",", 
     " ", "cc", ",", " ", "10"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848650073960324*^9, 3.8486500776452894`*^9}, 
   3.848650129439237*^9, {3.848650203610688*^9, 3.848650218635513*^9}, {
   3.8497290921913643`*^9, 3.8497290929597807`*^9}, 3.849733329019889*^9, {
   3.849734149873416*^9, 3.8497341545802097`*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"2a4b17ec-dab4-416e-85df-b241582ec922"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.1577987740193103`*^-275", " ", "q"}], "+", 
  RowBox[{"1.9062502151292073`*^-203", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3226876995480063`*^-161", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.6840262986671018`*^-131", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"2.4425416517755746`*^-108", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"2.0519169721716264`*^-89", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"2.0532531861477208`*^-73", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"1.4877084614047878`*^-59", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"2.5001766682732074`*^-47", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"2.1577987740193103`*^-36", " ", 
   SuperscriptBox["q", "10"]}]}]], "Output",
 CellChangeTimes->{
  3.848650078278208*^9, 3.848650130277219*^9, {3.8486502038825493`*^9, 
   3.848650247725628*^9}, 3.849361893497229*^9, {3.849729085839222*^9, 
   3.8497290934559674`*^9}, 3.8497302127796636`*^9, 3.849731347882797*^9, 
   3.8497333300606685`*^9, {3.8497341422901926`*^9, 3.849734154974168*^9}, 
   3.850479102512783*^9, 3.8504807461948514`*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"f04249b3-26a9-41d8-9527-a3c929a67df1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"U", "(", "1", ")"}], "c"], " ", "primary", " "}], 
   TraditionalForm]],ExpressionUUID->"589f3de0-c313-4856-8773-bf819f3327f6"],
 "gap"
}], "Subsubsection",
 CellChangeTimes->{{3.8486519509874854`*^9, 
  3.8486519683087134`*^9}},ExpressionUUID->"cf2baf48-7b9d-40b0-8780-\
99b42d04b5cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2400", "71"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.850227412392522*^9, 3.85022741776377*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"15a6d30d-1ae0-4241-a2b5-216c75b88b15"],

Cell[BoxData["33.80281690140845`"], "Output",
 CellChangeTimes->{3.8502274180422635`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"c86bb0f8-9022-4675-865d-ce57021ddd9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cc", " ", "=", " ", 
  RowBox[{"240", "*", "10"}]}]], "Input",
 CellChangeTimes->{{3.8486519710845413`*^9, 3.848651971519595*^9}, {
  3.848652078693034*^9, 3.8486520794297667`*^9}, {3.848652117203388*^9, 
  3.848652120327754*^9}, {3.848652183738511*^9, 3.84865218402182*^9}, {
  3.8486522189426537`*^9, 3.8486522191649265`*^9}, {3.848652274051282*^9, 
  3.8486522744525394`*^9}, {3.8486524572593064`*^9, 3.8486524574089923`*^9}, {
  3.849733380312354*^9, 3.8497333805403595`*^9}, {3.8497341789251437`*^9, 
  3.8497341794331455`*^9}, {3.8502270514986806`*^9, 3.850227054842664*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"050bdfa9-051a-4be9-b157-2c1438b45022"],

Cell[BoxData["2400"], "Output",
 CellChangeTimes->{
  3.8486521205503297`*^9, 3.8486521844249597`*^9, 3.8486522196543913`*^9, 
   3.8486522748111315`*^9, 3.848652457862944*^9, {3.8497333522076902`*^9, 
   3.849733381044034*^9}, {3.8497341698389077`*^9, 3.8497341797921724`*^9}, 
   3.850227055327771*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"7cd805c9-e26d-410f-8c7c-4187ada546e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"qexp", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"eta", "[", "q", "]"}], "cc"], 
         SuperscriptBox["q", 
          FractionBox["cc", "24"]]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gfun", "[", 
           RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}]}], 
       ",", " ", "cc", ",", " ", "100"}], "]"}], "//", "Expand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8486519946698017`*^9, 3.848652019642806*^9}, {
   3.848652084039139*^9, 3.8486520844255104`*^9}, {3.8486521253114924`*^9, 
   3.8486521256701365`*^9}, {3.848652194812746*^9, 3.848652194916065*^9}, {
   3.8486522369150205`*^9, 3.8486522371862507`*^9}, {3.8486523039869013`*^9, 
   3.8486523042957735`*^9}, {3.848652463926674*^9, 3.8486524639895515`*^9}, {
   3.8486528026419086`*^9, 3.8486528028601007`*^9}, {3.8497333566324787`*^9, 
   3.8497333644694786`*^9}, 3.849734167298707*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"f3a3429d-3e39-4afe-888e-4e7b1a5a5873"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[\\\"101057394413513553975263304000\\\", RowBox[{\\\
\"817283084907145111572399996796188\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2177\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"6034916431916119212601265690187857\\\"}]]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"", 2, 159, 2, 
   31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.849734171232933*^9, 3.8497341918404193`*^9}, 
   3.8502270660541368`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"e3d8de06-0f97-4ae6-8e53-17228bf23565"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[RowBox[{\\\"8700273348124776251279549737583409\\\",\
 RowBox[{\\\"\[LeftSkeleton]\\\", \\\"322\\\", \\\"\[RightSkeleton]\\\"}], \\\
\"2346730412304950645144657936456000\\\"}], \
RowBox[{\\\"817283084907145111572399996796188\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2177\\\", \\\"\[RightSkeleton]\\\"}], \\\
\"6034916431916119212601265690187857\\\"}]]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 159, 3, 
   31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.849734171232933*^9, 3.8497341918404193`*^9}, 
   3.850227066068136*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"3ffb9370-524b-4755-a453-2f20cfc0e5b4"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[RowBox[{\\\"1182912184966024680981386476643281\\\",\
 RowBox[{\\\"\[LeftSkeleton]\\\", \\\"534\\\", \\\"\[RightSkeleton]\\\"}], \\\
\"1231341115301954402062183103072000\\\"}], \
RowBox[{\\\"817283084907145111572399996796188\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2177\\\", \\\"\[RightSkeleton]\\\"}], \\\
\"6034916431916119212601265690187857\\\"}]]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 159, 4, 
   31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.849734171232933*^9, 3.8497341918404193`*^9}, 
   3.850227066079136*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"19efe51b-fc99-42dd-bd16-373c7210532c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 159, 5, 31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.849734171232933*^9, 3.8497341918404193`*^9}, 
   3.8502270660881357`*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"115804e2-b756-4143-9bec-1ebb50aea7c8"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.79`*^-321", " ", 
   SuperscriptBox["q", "38"]}], "+", 
  RowBox[{"6.007024604056904`*^-308", " ", 
   SuperscriptBox["q", "39"]}], "+", 
  RowBox[{"9.16484634737344`*^-295", " ", 
   SuperscriptBox["q", "40"]}], "+", 
  RowBox[{"6.607539879255355`*^-282", " ", 
   SuperscriptBox["q", "41"]}], "+", 
  RowBox[{"2.3339673322520378`*^-269", " ", 
   SuperscriptBox["q", "42"]}], "+", 
  RowBox[{"4.17708993462334`*^-257", " ", 
   SuperscriptBox["q", "43"]}], "+", 
  RowBox[{"3.908001240793687`*^-245", " ", 
   SuperscriptBox["q", "44"]}], "+", 
  RowBox[{"1.9678844891524948`*^-233", " ", 
   SuperscriptBox["q", "45"]}], "+", 
  RowBox[{"5.480696740188321`*^-222", " ", 
   SuperscriptBox["q", "46"]}], "+", 
  RowBox[{"8.660186622193231`*^-211", " ", 
   SuperscriptBox["q", "47"]}], "+", 
  RowBox[{"7.951319402824983`*^-200", " ", 
   SuperscriptBox["q", "48"]}], "+", 
  RowBox[{"4.338059857249051`*^-189", " ", 
   SuperscriptBox["q", "49"]}], "+", 
  RowBox[{"1.436252457787113`*^-178", " ", 
   SuperscriptBox["q", "50"]}], "+", 
  RowBox[{"2.9433148894743717`*^-168", " ", 
   SuperscriptBox["q", "51"]}], "+", 
  RowBox[{"3.80368552738967`*^-158", " ", 
   SuperscriptBox["q", "52"]}], "+", 
  RowBox[{"3.1547375662306`*^-148", " ", 
   SuperscriptBox["q", "53"]}], "+", 
  RowBox[{"1.7073148340998564`*^-138", " ", 
   SuperscriptBox["q", "54"]}], "+", 
  RowBox[{"6.124354052846307`*^-129", " ", 
   SuperscriptBox["q", "55"]}], "+", 
  RowBox[{"1.4778827037085422`*^-119", " ", 
   SuperscriptBox["q", "56"]}], "+", 
  RowBox[{"2.4330304110219294`*^-110", " ", 
   SuperscriptBox["q", "57"]}], "+", 
  RowBox[{"2.7692353570356006`*^-101", " ", 
   SuperscriptBox["q", "58"]}], "+", 
  RowBox[{"2.2067724066515896`*^-92", " ", 
   SuperscriptBox["q", "59"]}], "+", 
  RowBox[{"1.2460767591843627`*^-83", " ", 
   SuperscriptBox["q", "60"]}], "+", 
  RowBox[{"5.042753783573774`*^-75", " ", 
   SuperscriptBox["q", "61"]}], "+", 
  RowBox[{"1.4785339267991058`*^-66", " ", 
   SuperscriptBox["q", "62"]}], "+", 
  RowBox[{"3.173323740717469`*^-58", " ", 
   SuperscriptBox["q", "63"]}], "+", 
  RowBox[{"5.0348251471705735`*^-50", " ", 
   SuperscriptBox["q", "64"]}], "+", 
  RowBox[{"5.960877553531865`*^-42", " ", 
   SuperscriptBox["q", "65"]}], "+", 
  RowBox[{"5.313421891041597`*^-34", " ", 
   SuperscriptBox["q", "66"]}], "+", 
  RowBox[{"3.596532790998427`*^-26", " ", 
   SuperscriptBox["q", "67"]}], "+", 
  RowBox[{"1.8637253857897033`*^-18", " ", 
   SuperscriptBox["q", "68"]}], "+", 
  RowBox[{"7.451700304875704`*^-11", " ", 
   SuperscriptBox["q", "69"]}], "+", 
  RowBox[{"0.0023160373726623124`", " ", 
   SuperscriptBox["q", "70"]}], "+", 
  RowBox[{"56358.01653880545`", " ", 
   SuperscriptBox["q", "71"]}], "+", 
  RowBox[{"1.0810824248626301`*^12", " ", 
   SuperscriptBox["q", "72"]}], "+", 
  RowBox[{"1.6455264611328588`*^19", " ", 
   SuperscriptBox["q", "73"]}], "+", 
  RowBox[{"1.999988707110891`*^26", " ", 
   SuperscriptBox["q", "74"]}], "+", 
  RowBox[{"1.952766844239399`*^33", " ", 
   SuperscriptBox["q", "75"]}], "+", 
  RowBox[{"1.5406100643990945`*^40", " ", 
   SuperscriptBox["q", "76"]}], "+", 
  RowBox[{"9.875863252942393`*^46", " ", 
   SuperscriptBox["q", "77"]}], "+", 
  RowBox[{"5.171591486947878`*^53", " ", 
   SuperscriptBox["q", "78"]}], "+", 
  RowBox[{"2.2237094579896697`*^60", " ", 
   SuperscriptBox["q", "79"]}], "+", 
  RowBox[{"7.890235927659079`*^66", " ", 
   SuperscriptBox["q", "80"]}], "+", 
  RowBox[{"2.3213104232699363`*^73", " ", 
   SuperscriptBox["q", "81"]}], "+", 
  RowBox[{"5.688589483410396`*^79", " ", 
   SuperscriptBox["q", "82"]}], "+", 
  RowBox[{"1.166348526161014`*^86", " ", 
   SuperscriptBox["q", "83"]}], "+", 
  RowBox[{"2.0093684281128584`*^92", " ", 
   SuperscriptBox["q", "84"]}], "+", 
  RowBox[{"2.920703811633282`*^98", " ", 
   SuperscriptBox["q", "85"]}], "+", 
  RowBox[{"3.596156861339384`*^104", " ", 
   SuperscriptBox["q", "86"]}], "+", 
  RowBox[{"3.7651256642208804`*^110", " ", 
   SuperscriptBox["q", "87"]}], "+", 
  RowBox[{"3.364491954006806`*^116", " ", 
   SuperscriptBox["q", "88"]}], "+", 
  RowBox[{"2.5752153552030098`*^122", " ", 
   SuperscriptBox["q", "89"]}], "+", 
  RowBox[{"1.69419893245062`*^128", " ", 
   SuperscriptBox["q", "90"]}], "+", 
  RowBox[{"9.612248259692808`*^133", " ", 
   SuperscriptBox["q", "91"]}], "+", 
  RowBox[{"4.718463211380648`*^139", " ", 
   SuperscriptBox["q", "92"]}], "+", 
  RowBox[{"2.0102538482578764`*^145", " ", 
   SuperscriptBox["q", "93"]}], "+", 
  RowBox[{"7.455762272135043`*^150", " ", 
   SuperscriptBox["q", "94"]}], "+", 
  RowBox[{"2.4143394309266325`*^156", " ", 
   SuperscriptBox["q", "95"]}], "+", 
  RowBox[{"6.84548148943517`*^161", " ", 
   SuperscriptBox["q", "96"]}], "+", 
  RowBox[{"1.7041388259141623`*^167", " ", 
   SuperscriptBox["q", "97"]}], "+", 
  RowBox[{"3.734739726630724`*^172", " ", 
   SuperscriptBox["q", "98"]}], "+", 
  RowBox[{"7.224268993954121`*^177", " ", 
   SuperscriptBox["q", "99"]}], "+", 
  RowBox[{"1.2365041719295473`*^183", " ", 
   SuperscriptBox["q", "100"]}]}]], "Output",
 CellChangeTimes->{{3.8486519867512503`*^9, 3.848652020159229*^9}, {
   3.8486520811712494`*^9, 3.848652084856635*^9}, {3.8486521230808697`*^9, 
   3.8486521262059445`*^9}, {3.848652186874241*^9, 3.8486522377805567`*^9}, {
   3.8486522929338436`*^9, 3.8486523057867627`*^9}, {3.848652777205881*^9, 
   3.848652813168821*^9}, {3.849733375955633*^9, 3.8497333859793816`*^9}, {
   3.849734161379753*^9, 3.8497341918824253`*^9}, 3.850227066098133*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"1f845474-fe3f-4bcc-bdf5-ac7ec53cdab0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2880", "/", "84"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.848652375592795*^9, 3.848652393036942*^9}, {
  3.848652830284086*^9, 3.8486528357942963`*^9}},
 CellLabel->
  "In[1073]:=",ExpressionUUID->"bbc47da4-1534-47a1-b36d-9e0d7a29662d"],

Cell[BoxData["34.285714285714285`"], "Output",
 CellChangeTimes->{{3.8486523909592247`*^9, 3.8486523933297596`*^9}, 
   3.848652836224303*^9},
 CellLabel->
  "Out[1073]=",ExpressionUUID->"60502a80-bc47-42fa-ad51-2a2ce4067dea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1440", "/", "43"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.849734205227459*^9, 3.849734209261153*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"043b8ce5-4f1e-436f-b12a-864272b8a4e6"],

Cell[BoxData["33.48837209302326`"], "Output",
 CellChangeTimes->{3.8497342096291695`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"a380ac87-2dc6-4a9b-a2b7-d78168be5456"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"720", "/", "22"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.849733412864579*^9, 3.849733420153669*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"5eacb14d-64c6-4df0-9a4b-53647b6bfaed"],

Cell[BoxData["32.72727272727273`"], "Output",
 CellChangeTimes->{3.849733420549657*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"ec24355f-e401-4205-a113-57a0008e5335"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "\[Pi]", " ", "E"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8486524077023735`*^9, 3.848652415770424*^9}, {
  3.8486528727665906`*^9, 3.8486528729288664`*^9}},
 CellLabel->
  "In[1074]:=",ExpressionUUID->"15e5113f-c080-49d0-8211-29f03d2a11f2"],

Cell[BoxData["34.158936890694264`"], "Output",
 CellChangeTimes->{{3.8486524112142863`*^9, 3.848652416086878*^9}, 
   3.8486528733527036`*^9},
 CellLabel->
  "Out[1074]=",ExpressionUUID->"925c0dac-51fb-4d74-9e78-23073f11f4bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2400", "70"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8502274691285343`*^9, 3.8502274691712627`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"1d33ac98-ea6b-4eb8-b5e1-5ebbac315e38"],

Cell[BoxData["34.285714285714285`"], "Output",
 CellChangeTimes->{3.850227469486696*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"fa470694-2731-49af-b103-748fcd6a56e7"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Averages over codes", "Subsection",
 CellChangeTimes->{{3.8488825480510645`*^9, 
  3.848882551387433*^9}},ExpressionUUID->"79ef2643-64a7-4262-91de-\
dc98fa7cbde7"],

Cell[CellGroupData[{

Cell["sum over c = 24 codes", "Subsubsection",
 CellChangeTimes->{{3.848880414591949*^9, 3.848880417358037*^9}, {
  3.8488825538567314`*^9, 
  3.848882554862053*^9}},ExpressionUUID->"801db657-7626-46a1-85c2-\
3d6c7e8b5be8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "note", " ", "that", " ", "hamming", " ", "has", " ", "1344", " ", 
   "autos"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.848934359980558*^9, 3.84893437466739*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"717159e4-f356-49aa-a34d-be054c96309c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"indecomposable", " ", "codes"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8489326742302637`*^9, 3.848932700173752*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d37db87f-8e4a-4153-9f79-a5e908a09d24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"incodes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"D24", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["2", "11"], "*", 
         RowBox[{"12", "!"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D12", "2"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", "5"], 
            RowBox[{"6", "!"}]}], ")"}], "2"], "*", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D10", " ", 
         SuperscriptBox["E7", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["2", "4"], 
         RowBox[{"5", "!"}], 
         SuperscriptBox["168", "2"], "*", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D8", "3"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", "3"], 
            RowBox[{"4", "!"}]}], ")"}], "3"], "*", 
         RowBox[{"3", "!"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D6", "4"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", "2"], 
            RowBox[{"3", "!"}]}], ")"}], "4"], "*", 
         RowBox[{"4", "!"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["D4", "6"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["4", "6"], "*", 
         RowBox[{"6", "!"}], "*", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["A1", "24"], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["2", "10"], "*", 
         SuperscriptBox["3", "3"], "*", "5", "*", "7", "*", "11", "*", 
         "23"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allcodes", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"D24", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["2", "11"], "*", 
        RowBox[{"12", "!"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["E8", "3"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1344", "^", "3"}], "*", 
        RowBox[{"3", "!"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D16", " ", "E8"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
       RowBox[{"1344", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", "7"], 
          RowBox[{"8", "!"}]}], ")"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["D12", "2"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", "5"], 
           RowBox[{"6", "!"}]}], ")"}], "2"], "*", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D10", " ", 
        SuperscriptBox["E7", "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["2", "4"], 
        RowBox[{"5", "!"}], 
        SuperscriptBox["168", "2"], "*", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["D8", "3"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", "3"], 
           RowBox[{"4", "!"}]}], ")"}], "3"], "*", 
        RowBox[{"3", "!"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["D6", "4"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", "2"], 
           RowBox[{"3", "!"}]}], ")"}], "4"], "*", 
        RowBox[{"4", "!"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["D4", "6"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["4", "6"], "*", 
        RowBox[{"6", "!"}], "*", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["A1", "24"], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", 
          RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["2", "10"], "*", 
        SuperscriptBox["3", "3"], "*", "5", "*", "7", "*", "11", "*", 
        "23"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.848932750929843*^9, {3.848932827240329*^9, 3.8489330662330456`*^9}, 
   3.848935541702156*^9, 3.848935608326209*^9, 3.8489357514176955`*^9, {
   3.848936145637195*^9, 3.8489361908397655`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ba84389d-0928-431e-9611-164866c371d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allcodes", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "3"}], "]"}], "]"}], "//", "FactorInteger"}]], "Input",
 CellChangeTimes->{{3.850230741495757*^9, 3.8502308043836184`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"1b58450a-350f-45d7-8ce1-051d2be4eadf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8502307492951684`*^9, 3.850230804611711*^9}, 
   3.850479113027328*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"52406901-8317-4e52-973f-e87ea13ff234"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8502308677414083`*^9, 3.8502308908428946`*^9}, {
  3.8502309896729045`*^9, 3.8502309914582634`*^9}, {3.850231033642655*^9, 
  3.8502310338266582`*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->
  "In[114]:=",ExpressionUUID->"24c9aebc-938d-4b97-978c-403b89fef665"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "sum", " ", "with", " ", "no", " ", "EP"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8489362112596292`*^9, 3.8489362177235603`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"35de8fd8-fd13-4b60-9cc7-11e54accea64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Tfun", "[", "24", "]"}], 
   RowBox[{"24", "!"}]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8502345948861475`*^9, 3.850234614135416*^9}, {
  3.8502346626254225`*^9, 3.8502346629644537`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"196629d4-e416-4cee-87cb-94dd0f1d87e5"],

Cell[BoxData[
 RowBox[{"1.6117375710961184`*^-24", " ", 
  RowBox[{"Tfun", "[", "24.`", "]"}]}]], "Output",
 CellChangeTimes->{{3.850234598613167*^9, 3.850234614437593*^9}, 
   3.850234663282691*^9, 3.850479113232321*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"398d8d8c-0871-4961-8c48-d84cc5f69d11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "24"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.850234692557112*^9, 3.850234696273818*^9}, {
  3.850234730028299*^9, 3.8502347440613146`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9365177c-012b-45e1-914d-0c4591ce6a20"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{
  3.8502346966572795`*^9, {3.85023473313551*^9, 3.850234744769165*^9}, 
   3.8504791133013277`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"cf8be233-1c88-4cfa-af23-6ee5a011dcbb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.850234665533983*^9, 3.8502346681395407`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"914688f6-caff-4a7a-b131-20a6efe74e09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tfun", "[", "n_", "]"}], ":=", 
  RowBox[{"2", "*", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", "ii"], "+", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{
        RowBox[{"n", "/", "2"}], "-", "2"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"answer", " ", "=", " ", 
   FractionBox[
    RowBox[{"Tfun", "[", "24", "]"}], 
    RowBox[{"24", "!"}]]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"allcodes", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "3"}], "]"}], "]"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", 
      RowBox[{"Length", "[", "allcodes", "]"}]}], "}"}]}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.8489362456194696`*^9, 3.848936246353833*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"56179a41-abea-4e6b-896d-b415d53dbad7"],

Cell[BoxData[
 FractionBox["453091", "1637898780672"]], "Output",
 CellChangeTimes->{{3.8489362236532583`*^9, 3.848936246728823*^9}, {
   3.8490895157274127`*^9, 3.8490895216182027`*^9}, 3.8497342451456313`*^9, 
   3.850229899930443*^9, {3.8502299739494085`*^9, 3.850230002865653*^9}, 
   3.8504791133793373`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"e422016f-b2e5-4643-a4e9-d722c0717cff"],

Cell[BoxData[
 FractionBox["453091", "1637898780672"]], "Output",
 CellChangeTimes->{{3.8489362236532583`*^9, 3.848936246728823*^9}, {
   3.8490895157274127`*^9, 3.8490895216182027`*^9}, 3.8497342451456313`*^9, 
   3.850229899930443*^9, {3.8502299739494085`*^9, 3.850230002865653*^9}, 
   3.850479113384334*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"1a4995ef-b20f-4737-a720-f4552125d4e8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Anatoly", "'"}], "s", " ", "sum"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.848933174149998*^9, 3.8489331800104003`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"51927c57-41db-47f2-861e-e599eec562d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WII", "[", 
  RowBox[{"x", ",", "y", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{3.8502302268948097`*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"1be572eb-610c-43a4-b024-f592e4e6cd0b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", 
      RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "n"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}], "n"], "+", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"n", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "n"], "+", 
      SuperscriptBox["y", "n"]}], ")"}]}]}], 
  RowBox[{"4", "+", 
   SuperscriptBox["2", 
    RowBox[{"n", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.8502302272691264`*^9, 3.8504791134633265`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"9c9e211a-1f1b-4a54-af2e-90df3e735754"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "24"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.848883211491742*^9, 3.8488832212490015`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"c061725d-3b1c-4c17-aa00-23488803ac63"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.848883208001668*^9, 3.848883221655243*^9}, 
   3.848933073412979*^9, 3.8489362057178493`*^9, 3.849734251277857*^9, 
   3.850229979092333*^9, 3.85023006676825*^9, 3.850479113526334*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"b562c978-30b5-4064-86e5-4a46bf865905"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"invar", "/.", " ", 
       RowBox[{"allcodes", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "2"}], "]"}], "]"}]}], 
      RowBox[{"allcodes", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "3"}], "]"}], "]"}]], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allcodes", "]"}]}], "}"}]}], "]"}], "/", 
   FractionBox["453091", "1637898780672"]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.848936254335163*^9, 3.848936268134389*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"eeb3c6ca-fd04-419b-842f-c7fe3e3528b6"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.8489362605973873`*^9, 3.8489362686766863`*^9}, 
   3.849734253120741*^9, 3.8504791135853276`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"a0821857-2c09-4bc1-b16a-7611a72617c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["code gravity", "Subsubsection",
 CellChangeTimes->{{3.848882677453127*^9, 
  3.848882679522237*^9}},ExpressionUUID->"7c6a076b-32c2-4516-889a-\
574e4c62795f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x_", ",", " ", "y_", ",", " ", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"n", "/", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "n"], "+", 
        SuperscriptBox["y", "n"]}], ")"}]}], " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", " ", "+", " ", 
        RowBox[{"I", " ", "y"}]}], ")"}], "n"], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"I", " ", "y"}]}], ")"}], "n"]}], " ", ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"n", "/", "2", " "}]], "+", "4"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.848882686898561*^9, 3.848882768547608*^9}, {
  3.848882856470969*^9, 3.848882858252204*^9}, {3.8497303006365747`*^9, 
  3.849730308153771*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"59a8555d-2527-44d1-bb80-40e1961ac6d3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"check", ":", " ", 
    RowBox[{"Nebe", "-", "Rains", "-", 
     RowBox[{
     "Sloane", " ", "expression", " ", "is", " ", "the", " ", "same", " ", 
      RowBox[{"WIInrs", "[", 
       RowBox[{"x_", ",", "y_", ",", "n_"}], "]"}]}]}]}], ":=", " ", 
   RowBox[{
    RowBox[{"x", "^", "n"}], " ", "+", 
    RowBox[{"y", "^", "n"}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"n", "/", "2"}], "-", "2"}]], "+", "1"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"n", ",", " ", 
          RowBox[{"4", "ii"}]}], "]"}], 
        SuperscriptBox["x", 
         RowBox[{"n", "-", 
          RowBox[{"4", "ii"}]}]], " ", 
        SuperscriptBox["y", 
         RowBox[{"4", "ii"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{
          RowBox[{"n", "/", "4"}], "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.850233219862409*^9, 3.850233305999667*^9}, {
  3.850233367516632*^9, 3.850233427507614*^9}, {3.8502360194368954`*^9, 
  3.850236036808071*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"ee659cfe-e516-444a-9130-180b8161f06d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qexp", "[", " ", 
   RowBox[{
    RowBox[{"WII", "[", 
     RowBox[{"x", ",", "y", ",", "8"}], "]"}], ",", " ", "8", ",", "3"}], 
   "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qexp", "[", " ", 
   RowBox[{
    RowBox[{"WII", "[", 
     RowBox[{"x", ",", "y", ",", "16"}], "]"}], ",", " ", "16", ",", "3"}], 
   "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "24"}], "]"}], ",", " ", "24", ",", "3"}], 
    "]"}], "//", "N"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "32"}], "]"}], ",", " ", "32", ",", "3"}], 
    "]"}], "//", "N"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "40"}], "]"}], ",", " ", "40", ",", "3"}], 
    "]"}], "//", "N"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "48"}], "]"}], ",", " ", "48", ",", "3"}], 
    "]"}], "//", "N"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "240"}], "]"}], ",", " ", "240", ",", "3"}],
     "]"}], "//", "N"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{"t1200", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", " ", 
     RowBox[{
      RowBox[{"WII", "[", 
       RowBox[{"x", ",", "y", ",", "1200"}], "]"}], ",", " ", "1200", ",", 
      "5"}], "]"}], "//", "N"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.848883002463284*^9, 3.8488830096669145`*^9}, {
  3.8488851484120016`*^9, 3.848885165661249*^9}, {3.849730478642568*^9, 
  3.849730504651886*^9}, {3.84973348667704*^9, 3.849733497580147*^9}, {
  3.850236012452374*^9, 3.8502361012178574`*^9}, {3.85023617132895*^9, 
  3.8502361717440443`*^9}, {3.8502362354167395`*^9, 3.8502362513022556`*^9}, {
  3.8502363909366536`*^9, 3.850236440439668*^9}, {3.8502400336126747`*^9, 
  3.8502400422501535`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"3f59111d-ed64-4c68-93a1-1ed54d385fc6"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"248.`", " ", "q"}], "+", 
  RowBox[{"4124.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"34752.`", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.8504791196512213`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5027b900-c9b1-495d-a514-ae2bb8fd4c22"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"496.`", " ", "q"}], "+", 
  RowBox[{"69752.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.115008`*^6", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.8504791196562443`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"ac52b4e8-0901-49e0-8d76-11cf11c9bcf8"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"237.86926829268293`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.85047911966022*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"34181506-e1e6-460c-b8e8-42eae639bd37"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"131.1150442477876`", " ", "q"}], "+", 
  RowBox[{"172020.53097345133`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"6.987371044247788`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.8504791196642256`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"39460021-b094-4d09-b5d5-aeeaaa274695"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"125.57798165137615`", " ", "q"}], "+", 
  RowBox[{"82906.67889908257`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"9.54255553761468`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.850479119668219*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"11667cfe-33aa-4903-85cb-9cdfe6472673"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"144.74226361697586`", " ", "q"}], "+", 
  RowBox[{"33476.49717032977`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"7.148495582996468`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.8504791196732197`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"4d80508a-93a5-4f11-98f6-9855fa22d9a2"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"720.`", " ", "q"}], "+", 
  RowBox[{"259080.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"6.212256`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.850479119677219*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"09b80556-553c-4be3-841b-77be8bea75a3"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3600.`", " ", "q"}], "+", 
  RowBox[{"6.4794`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"7.7738448`*^9", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"6.9945294597`*^12", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"5.03421414804432`*^15", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{
  3.848883010257187*^9, {3.8488851585470247`*^9, 3.848885166145482*^9}, {
   3.849730483213544*^9, 3.8497305086715984`*^9}, {3.849733477963563*^9, 
   3.849733498242211*^9}, {3.8497343369396906`*^9, 3.8497343425896425`*^9}, 
   3.850235999459505*^9, {3.8502360427434025`*^9, 3.8502360453036346`*^9}, {
   3.8502360849814243`*^9, 3.850236117153076*^9}, 3.850236172145218*^9, 
   3.8502362515904264`*^9, {3.850236393798646*^9, 3.850236440769491*^9}, {
   3.850240036976697*^9, 3.8502400426740465`*^9}, 3.8504791196812224`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"ed81add2-a98e-44f4-aa8d-5ee3dcc3a445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WII", "[", 
     RowBox[{"x", ",", "y", ",", "2400"}], "]"}], "//", "Expand"}], "//", 
   "N"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"t2400", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", " ", 
     RowBox[{"%", ",", " ", "2400", ",", "5"}], "]"}], "//", "N"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.850236469724348*^9, 3.850236489971695*^9}, {
  3.850240063296431*^9, 3.8502400762872725`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b668adde-4d03-4bc2-9301-4601a3a1a760"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[\\\"275789327880\\\", \
RowBox[{\\\"\
860923972819287530903368884802631774178996237272434496086661840820037034562087\
2809698742268618023086643185459515980793894292463645\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"99\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"60494628688301898329236759188786971698935728929389135069039862038623882393\
727799335637313568144611375810265945721795675557051813069\\\"}]]\\) is too \
small to represent as a normalized machine number; precision may be lost.\"", 
   2, 135, 2, 31335353192612585009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.850236490944459*^9, {3.8502400651867723`*^9, 3.850240076617116*^9}, 
   3.850479119741243*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"610daaaf-383d-404f-84f7-380487c33d28"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[\\\"5396688497460512464740\\\", \
RowBox[{\\\"\
860923972819287530903368884802631774178996237272434496086661840820037034562087\
2809698742268618023086643185459515980793894292463645\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"99\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"60494628688301898329236759188786971698935728929389135069039862038623882393\
727799335637313568144611375810265945721795675557051813069\\\"}]]\\) is too \
small to represent as a normalized machine number; precision may be lost.\"", 
   2, 135, 3, 31335353192612585009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.850236490944459*^9, {3.8502400651867723`*^9, 3.850240076617116*^9}, 
   3.850479120395997*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"237779eb-8598-4576-acb9-da830eaf8181"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*FractionBox[\\\"14834254047074516342095836736760\\\", RowBox[{\
\\\"86092397281928753090336888480263177417899623727243449608666184082003703456\
20872809698742268618023086643185459515980793894292463645\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"99\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"60494628688301898329236759188786971698935728929389135069039862038623882393\
727799335637313568144611375810265945721795675557051813069\\\"}]]\\) is too \
small to represent as a normalized machine number; precision may be lost.\"", 
   2, 135, 4, 31335353192612585009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.850236490944459*^9, {3.8502400651867723`*^9, 3.850240076617116*^9}, 
   3.850479120404997*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"3e25b234-9829-44b6-b8aa-78b5e14f8b28"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 135, 5, 31335353192612585009, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.850236490944459*^9, {3.8502400651867723`*^9, 3.850240076617116*^9}, 
   3.850479120414992*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"ecce028c-5fd7-4949-881a-5315619c1bf8"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"7200.`", " ", "q"}], "+", 
  RowBox[{"2.59188`*^7", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"6.21993696`*^10", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.119433658394`*^14", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"1.6116874040016864`*^17", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{{3.8502364819077883`*^9, 3.8502364915344625`*^9}, {
   3.850240065830097*^9, 3.8502400772913637`*^9}, 3.8504791211500335`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"88f299bf-a360-4208-97ee-d7a03f44e013"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", " ", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", "y", ",", "1200"}], "]"}], ",", " ", "1200", ",", 
     "3"}], "]"}], "//", "N"}], "//", "Expand"}]], "Input",
 CellLabel->
  "In[137]:=",ExpressionUUID->"ffdf3c83-6f69-44fa-9b3b-8f876cba8c11"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3600.`", " ", "q"}], "+", 
  RowBox[{"6.4794`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"7.7738448`*^9", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{3.8504791212850904`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"8c7470c2-b344-4962-b2a9-a5a716dee642"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"compare", " ", "with", " ", "Eisenstein"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.84888290669834*^9, 3.8488829134212646`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"c745c8d8-ea1e-4889-9c1e-8ca5efd18e9d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ekexp", "[", 
  RowBox[{"12", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"24", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"240", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8488829809607944`*^9, 3.84888299034724*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"f7e8a9dd-05ca-44d5-a013-fa27f2bbee5f"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"118.8191027496382`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.8488829152222958`*^9, {3.848882986732089*^9, 3.8488829906127005`*^9}, 
   3.849730510844481*^9, 3.849733502544839*^9, 3.850236189983262*^9, 
   3.850479190987234*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"dd694a93-9e34-4176-bc19-17f306ef9c95"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"48.00055439893364`", " ", "q"}], "+", 
  RowBox[{"5874.662495429562`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.8488829152222958`*^9, {3.848882986732089*^9, 3.8488829906127005`*^9}, 
   3.849730510844481*^9, 3.849733502544839*^9, 3.850236189983262*^9, 
   3.8504791909922323`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"e5b2e003-b89e-4904-bae3-bc68da042ea5"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"115919.99999999999`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.8488829152222958`*^9, {3.848882986732089*^9, 3.8488829906127005`*^9}, 
   3.849730510844481*^9, 3.849733502544839*^9, 3.850236189983262*^9, 
   3.8504791909952335`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"3f311c8e-6933-45e4-a713-f19c4f202722"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["state expansions", "Subsubsection",
 CellChangeTimes->{{3.8486498218311267`*^9, 3.848649828148117*^9}, {
  3.848649922638873*^9, 
  3.8486499249617033`*^9}},ExpressionUUID->"90398243-f8fb-4af6-946c-\
a3faaf27c487"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc", " ", "=", " ", "480"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", " ", "=", " ", 
   RowBox[{"WII", "[", 
    RowBox[{"x", ",", "y", ",", "cc"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.849398383756341*^9, 3.849398388048975*^9}, {
  3.8504791925317707`*^9, 3.850479208831502*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"ae2ae68c-3a2e-4666-a9e6-0acdb41ae408"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"quasi", "-", "primary"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486499263886695`*^9, 3.8486499325557404`*^9}},
 CellLabel->"",ExpressionUUID->"4059fcb0-28df-46b5-9c89-5ab9d39c7bf4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{"temp", ",", " ", "cc", ",", " ", "4"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8486499176329937`*^9, 3.848649954599245*^9}, {
   3.8486499882566376`*^9, 3.848650041394619*^9}, {3.8486501929236574`*^9, 
   3.848650214065527*^9}, {3.848885282162092*^9, 3.848885282583804*^9}, 
   3.849367611063136*^9, {3.849733521942241*^9, 3.849733525541967*^9}, {
   3.8497338903875585`*^9, 3.8497339178222294`*^9}, 3.849734275887838*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"ef5d8682-b3fd-4aca-8b61-f6d50885a569"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1440.`", " ", "q"}], "+", 
  RowBox[{"1.03656`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"4.9732032`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.7891300148`*^11", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.848649952028758*^9, 3.8486499550224504`*^9}, {
   3.8486499887656717`*^9, 3.8486500416637435`*^9}, {3.8486501547476654`*^9, 
   3.8486502418026314`*^9}, 3.8488852831005383`*^9, 3.8493984153695693`*^9, 
   3.8497305372024555`*^9, 3.8497335263299823`*^9, 3.8497336426975107`*^9, 
   3.849733841649809*^9, {3.849733903552106*^9, 3.8497339181961336`*^9}, 
   3.8497342764086657`*^9, 3.8497343495910873`*^9, 3.8502361779996653`*^9, 
   3.850479214248605*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"f6ac0c46-5bd7-44ca-a4aa-41b848ed3aae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "virasoro", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 3.8486500340093913`*^9}},
 CellLabel->"",ExpressionUUID->"bc406e34-ac5a-44bb-a69b-d595df00d000"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"eta", "[", "q", "]"}], 
       RowBox[{"   ", 
        SuperscriptBox["q", 
         FractionBox["1", "24"]]}]], "temp"}], ",", " ", "cc", ",", " ", 
     "4"}], "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848650073960324*^9, 3.8486500776452894`*^9}, {
  3.8486501998931456`*^9, 3.848650216831953*^9}, {3.8488852918936567`*^9, 
  3.8488852923308983`*^9}, {3.8497336506020107`*^9, 3.849733686616519*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"72f50bff-3165-4d00-834e-d208ad6225e8"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1439.`", " ", "q"}], "+", 
  RowBox[{"1.0351189999999999`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"4.9628232`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.784146446`*^11", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8486514484837556`*^9, 3.8488852928778296`*^9, 3.849398417048459*^9, 
   3.8497305387465763`*^9, {3.8497336364951506`*^9, 3.849733710032939*^9}, 
   3.8497338434464293`*^9, 3.8497339207766027`*^9, 3.8497342791512156`*^9, 
   3.8497343550307627`*^9, 3.8504792126422844`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"e0d0d329-7979-4920-9a30-2c9b1c382e04"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"U", 
   SuperscriptBox[
    RowBox[{"(", "1", ")"}], 
    RowBox[{"3", "c"}]]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 3.8486500340093913`*^9}, {
   3.848650117308756*^9, 3.8486501199658546`*^9}, 3.8490899424597397`*^9},
 CellLabel->"",ExpressionUUID->"5520c0ee-020e-40d1-9e60-7a5267e8c44e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"eta", "[", "q", "]"}], 
        RowBox[{"3", "cc"}]], 
       SuperscriptBox["q", 
        FractionBox[
         RowBox[{"3", "cc"}], "24"]]], " ", "temp"}], ",", " ", "cc", ",", 
     " ", "4"}], "]"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848650073960324*^9, 3.8486500776452894`*^9}, 
   3.848650129439237*^9, {3.848650203610688*^9, 3.848650218635513*^9}, {
   3.8488852989699955`*^9, 3.848885308310893*^9}, {3.8488853705130653`*^9, 
   3.8488854259854794`*^9}, {3.849398436490563*^9, 3.849398459834238*^9}, {
   3.849733692721063*^9, 3.84973370688595*^9}, {3.849733833287697*^9, 
   3.8497338507194476`*^9}, {3.84973428509667*^9, 3.849734287146867*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"fdeef39e-d4b4-417e-a65d-cffe8f8f87af"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"7.912118796627964`*^-62", " ", "q"}], "-", 
  RowBox[{"2400.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.5210449442508702`*^-45", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.87736`*^6", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.848650078278208*^9, 3.848650130277219*^9, {3.8486502038825493`*^9, 
   3.848650247725628*^9}, {3.8488852998293657`*^9, 3.8488853086027155`*^9}, {
   3.848885371294266*^9, 3.848885394582225*^9}, 3.8488854266730084`*^9, {
   3.8493984314124184`*^9, 3.849398460336753*^9}, 3.8497305404807067`*^9, 
   3.8497337073676996`*^9, {3.849733835705103*^9, 3.849733851170429*^9}, 
   3.849733924274996*^9, 3.849734287579832*^9, 3.849734356753271*^9, 
   3.8504792160807333`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"583e63af-e703-4df3-8baa-f2e124060c10"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"so", " ", "this", " ", "does", " ", "not", " ", "work"}], 
    "..."}], " ", "there", " ", "are", " ", "more", " ", "than", " ", "U", 
   RowBox[{"(", "1", ")"}], " ", "characters", " ", "in", " ", "this", " ", 
   "PF"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.849734291223688*^9, 3.8497343063368893`*^9}},
 CellLabel->"",ExpressionUUID->"9e49557c-ee96-4ec1-8935-b6261b8ca535"]
}, Open  ]],

Cell[CellGroupData[{

Cell["su(2) expansion", "Subsubsection",
 CellChangeTimes->{{3.8493670521739855`*^9, 3.849367055788435*^9}, 
   3.8502449725171275`*^9},ExpressionUUID->"d1611053-5414-4041-a3a7-\
06e3379d386c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi", "[", 
   RowBox[{"l1_", ",", "k_", ",", " ", "max_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"4", "n"}]}], ")"}], 
        SuperscriptBox["q", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"4", "n"}]}], ")"}], "2"], "8"]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", 
         RowBox[{"-", "max"}], ",", "max"}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l1", " ", "+", " ", "1", " ", "+", " ", 
        RowBox[{"2", "n", 
         RowBox[{"(", 
          RowBox[{"k", " ", "+", " ", "2"}], ")"}]}]}], ")"}], 
      SuperscriptBox["q", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"l1", " ", "+", " ", "1", " ", "+", " ", 
           RowBox[{"2", "n", 
            RowBox[{"(", 
             RowBox[{"k", " ", "+", " ", "2"}], ")"}]}]}], ")"}], "2"], 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"k", " ", "+", " ", "2"}], ")"}]}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", 
       RowBox[{"-", "max"}], ",", "max"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[167]:=",ExpressionUUID->"82936bed-0cc1-45ef-89ba-d8ceb7e80b95"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"chi", "[", 
    RowBox[{"0", ",", " ", "1", ",", "100"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/", 
    RowBox[{"eta", "[", "q", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8502383595631204`*^9, 3.850238493484651*^9}, {
  3.850238614425485*^9, 3.85023863214156*^9}, {3.8502387336195936`*^9, 
  3.85023873884396*^9}, {3.8502413594050703`*^9, 3.850241359515061*^9}, {
  3.8502417460941877`*^9, 3.8502417479137115`*^9}, {3.8502418178905725`*^9, 
  3.85024191532425*^9}, {3.8502419777163296`*^9, 3.8502419954598107`*^9}, {
  3.850262746350633*^9, 3.8502627478502088`*^9}, {3.850262778652736*^9, 
  3.850262804131749*^9}, {3.8502628542703276`*^9, 3.8502628727613506`*^9}},
 CellLabel->
  "In[1263]:=",ExpressionUUID->"c650e326-40ef-41e8-a3c5-7810dda72d46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "24"}]]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "24"}]]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "24"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "24"}]]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "24"}]]}], "+", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", 
     RowBox[{"119", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 121, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 19}, -1, 121, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.850241882595465*^9, 3.8502419069710026`*^9}, {
   3.8502419844188256`*^9, 3.8502420040070777`*^9}, 3.8502627485274253`*^9, {
   3.8502627793041735`*^9, 3.850262804644414*^9}, {3.85026286229447*^9, 
   3.8502628732954254`*^9}},
 CellLabel->
  "Out[1263]=",ExpressionUUID->"0db5cf81-c341-4951-a67e-fe487f19b63c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "24"}]]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "24"}]]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "24"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "24"}]]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "24"}]]}], "+", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", 
     RowBox[{"119", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"121", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 121, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
    0, 0, 0, 0, 0, 19}, -1, 121, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.850241882595465*^9, 3.8502419069710026`*^9}, {
   3.8502419844188256`*^9, 3.8502420040070777`*^9}, 3.8502627485274253`*^9, {
   3.8502627793041735`*^9, 3.850262804644414*^9}, {3.85026286229447*^9, 
   3.850262873378213*^9}},
 CellLabel->
  "Out[1264]=",ExpressionUUID->"da8b6381-73c6-46cb-913b-7c4f72485930"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"chi", "[", 
    RowBox[{"1", ",", " ", "1", ",", "100"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"2", ",", "0", ",", "q"}], "]"}], "/", 
    RowBox[{"eta", "[", "q", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8502628815746474`*^9, 3.8502628845327196`*^9}},
 CellLabel->
  "In[1265]:=",ExpressionUUID->"99868e9a-713c-4574-ac37-4eceaee5fad5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "24"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "24"}]]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "24"}]]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "24"}]]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"125", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 5, 125, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 14}, 5, 125, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.8502628853222275`*^9},
 CellLabel->
  "Out[1265]=",ExpressionUUID->"cc9d1f8b-5807-462d-8818-f11a0198aaaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "24"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "24"}]]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "24"}]]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "24"}]]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"125", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 5, 125, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 14}, 5, 125, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.8502628853311825`*^9},
 CellLabel->
  "Out[1266]=",ExpressionUUID->"e87f0e3c-ffec-427a-99f8-6286d19e0001"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "24"}], ")"}]}], 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EllipticTheta", "[", 
       RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/", 
      RowBox[{"QPochhammer", "[", "q", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8502388962827735`*^9, 3.850238903135282*^9}, {
  3.8502396068299828`*^9, 3.850239612039031*^9}, {3.850239759309022*^9, 
  3.850239765567943*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"eae8295c-105f-48bd-8ee7-3a3320505356"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", "100", ")"}]}], 
     RowBox[{
      RowBox[{"chi", "[", "q", "]"}], "^", 
      RowBox[{"(", "2400", ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{"%", "-", "t2400"}]}], "Input",
 CellChangeTimes->{{3.8502397171462755`*^9, 3.8502397263332715`*^9}, {
  3.850239770519733*^9, 3.850239810464323*^9}, {3.85024013497151*^9, 
  3.8502401505878286`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"4bd4e0ac-0be6-4aa6-85da-80f664113b22"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"7200", " ", "q"}], "+", 
  RowBox[{"25918800", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"62199369600", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"111943365839400", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"161168740400168640", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{
  3.8502397265840893`*^9, {3.850239767529045*^9, 3.8502398108688745`*^9}, {
   3.850240135599163*^9, 3.8502401509172707`*^9}},
 CellLabel->
  "Out[439]=",ExpressionUUID->"49d6022f-c211-46d4-9ad0-623ee9e0b862"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.8502397265840893`*^9, {3.850239767529045*^9, 3.8502398108688745`*^9}, {
   3.850240135599163*^9, 3.8502401509172707`*^9}},
 CellLabel->
  "Out[440]=",ExpressionUUID->"cb34a6d6-263a-4f09-802c-9a76dff9d1f1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc", " ", "=", " ", "480"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", " ", "=", " ", 
   RowBox[{
    RowBox[{"WII", "[", 
     RowBox[{"x", ",", "y", ",", "cc"}], "]"}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.849398383756341*^9, 3.849398388048975*^9}, {
  3.84939864225513*^9, 3.84939866248201*^9}, {3.849400184867422*^9, 
  3.849400217495313*^9}, {3.849400589880809*^9, 3.849400594869484*^9}, {
  3.8502403191161695`*^9, 3.850240319367572*^9}, {3.850240352990497*^9, 
  3.850240353648972*^9}, {3.850240389067588*^9, 3.850240389318943*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"5af6db03-045f-4653-9479-abf906b48006"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chi", "[", "q", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", " ", "=", " ", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"%", ",", " ", 
      RowBox[{"{", 
       RowBox[{"q", ",", " ", "0", ",", " ", "24"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", " ", "=", " ", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["t1", "cc"], ",", " ", 
      RowBox[{"{", 
       RowBox[{"q", ",", " ", "0", ",", " ", "24"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3", " ", "=", " ", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t1", " ", 
         SuperscriptBox["q", 
          RowBox[{"1", "/", "24"}]]}], ")"}], "cc"], ",", " ", 
      RowBox[{"{", 
       RowBox[{"q", ",", " ", "0", ",", " ", "24"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84939795852297*^9, 3.8493979677115316`*^9}, 
   3.8493981740750785`*^9, {3.8493982189958544`*^9, 3.8493983157238054`*^9}, 
   3.849398519809535*^9, {3.8493988880904565`*^9, 3.849398888184948*^9}, {
   3.8502402753185673`*^9, 3.850240283026111*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"d1f0de4a-4fce-460e-900c-c14a2028b98e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t4", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", 
     RowBox[{
      FractionBox["temp", "t3"], ",", " ", "cc", ",", " ", "16"}], "]"}], "//",
     "N"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.849398713738188*^9, 3.849398729746602*^9}, {
   3.8493990223618007`*^9, 3.8493990610778303`*^9}, {3.8493991306144648`*^9, 
   3.8493991307940054`*^9}, 3.8502402971986065`*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"b2bcd3f8-7270-4a1f-b4b3-cb82c6f5d793"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"7.912118796627964`*^-62", " ", "q"}], "+", 
  RowBox[{"3.8198256252139244`*^-53", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.5210449442510603`*^-45", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"4.3733984713650133`*^-38", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"2.7534314859733333`*^-31", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"7.634161459998961`*^-25", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"1.0606393287358734`*^-18", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"8.09867124632236`*^-13", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"3.6426782638614503`*^-7", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"0.10186580350355953`", " ", 
   SuperscriptBox["q", "10"]}], "+", 
  RowBox[{"102012.14550488103`", " ", 
   SuperscriptBox["q", "11"]}], "+", 
  RowBox[{"2.257373575388069`*^9", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  RowBox[{"1.9086077682843878`*^14", " ", 
   SuperscriptBox["q", "13"]}], "+", 
  RowBox[{"1.1455848051090203`*^19", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{"4.9862849921622175`*^23", " ", 
   SuperscriptBox["q", "15"]}], "+", 
  RowBox[{"1.602977774284816`*^28", " ", 
   SuperscriptBox["q", "16"]}]}]], "Output",
 CellChangeTimes->{{3.8502402885325766`*^9, 3.8502403238866034`*^9}, 
   3.850240358027767*^9, 3.8502403984395323`*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"3132e44d-ae01-4755-8c22-658f005a4e44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  FractionBox["240", "5"], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["480", "11"], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.849398335789176*^9, 3.849398345213814*^9}, {
  3.8493985713268695`*^9, 3.849398588245075*^9}, {3.850240413972712*^9, 
  3.8502404140509214`*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"963e4d0e-832a-426b-ae06-f81db0fdf732"],

Cell[BoxData["48.`"], "Output",
 CellChangeTimes->{
  3.8493983456226277`*^9, {3.849398577186919*^9, 3.8493985889202485`*^9}, 
   3.850240414678022*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"98a7eb9c-ae7f-40e3-a8cb-63397e9437ad"],

Cell[BoxData["43.63636363636363`"], "Output",
 CellChangeTimes->{
  3.8493983456226277`*^9, {3.849398577186919*^9, 3.8493985889202485`*^9}, 
   3.850240414684537*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"689a43c5-4290-4c6c-a477-af2a61ef6955"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["poincare series", "Subsubsection",
 CellChangeTimes->{{3.8502446073984423`*^9, 
  3.8502446097364144`*^9}},ExpressionUUID->"60b2e8a4-c243-49b6-aa5a-\
ab1d2b7fbab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{"And", "[", 
    RowBox[{"q", ">", "0"}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[682]:=",ExpressionUUID->"16986894-4ab9-4ea9-bc64-78a560fdc960"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chi0", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "24"}], ")"}]}], 
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/", 
    RowBox[{"QPochhammer", "[", "q", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/", 
   RowBox[{"eta", "[", "q", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.850245082081869*^9, 3.8502450913855124`*^9}, {
   3.8502470472625923`*^9, 3.8502470549195237`*^9}, 3.8502473963688526`*^9},
 CellLabel->
  "In[999]:=",ExpressionUUID->"6a69910c-9197-46c4-a28c-511fadaa3817"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/", 
    RowBox[{"eta", "[", "q", "]"}]}], "/.", " ", 
   RowBox[{"q", "->", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "tau"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{".1", " ", "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "/.", " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{
      RowBox[{"1", "/", ".1"}], " ", "I"}]}]}], "//", "N"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EllipticTheta", "[", 
       RowBox[{"3", ",", "0", ",", "q"}], "]"}], "+", " ", 
      RowBox[{"EllipticTheta", "[", 
       RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], 
      RowBox[{"eta", "[", "q", "]"}]}], ")"}]}], "/.", " ", 
   RowBox[{"q", "->", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "I", " ", "\[Pi]", " ", "tau"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{".1", " ", "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     RowBox[{"1", "/", ".1"}], " ", "I"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.850261237933503*^9, 3.8502613342520185`*^9}},
 CellLabel->
  "In[1166]:=",ExpressionUUID->"5b535c1d-811a-452b-879d-1d9b568b304b"],

Cell[BoxData[
 RowBox[{"9.693161037005737`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8502612537932477`*^9, 3.850261334706809*^9}},
 CellLabel->
  "Out[1167]=",ExpressionUUID->"ff82fb95-cd5c-45ae-a472-3563e5868da2"],

Cell[BoxData[
 RowBox[{"13.708195669102423`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8502612537932477`*^9, 3.850261334706809*^9}},
 CellLabel->
  "Out[1168]=",ExpressionUUID->"91e33d47-6e10-460e-b656-1d285d917264"],

Cell[BoxData[
 RowBox[{"13.708195669102427`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8502612537932477`*^9, 3.850261334706809*^9}},
 CellLabel->
  "Out[1170]=",ExpressionUUID->"363d7a90-f6d2-4540-a09d-017b5213cdcd"],

Cell[BoxData[
 RowBox[{"9.693161037005732`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8502612537932477`*^9, 3.850261334706809*^9}},
 CellLabel->
  "Out[1171]=",ExpressionUUID->"858bc059-14d3-43e3-84ec-b7eb9b531f8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", "q"}], "]"}], "+", " ", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"2", ",", "0", ",", "q"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox["2"], 
    RowBox[{"eta", "[", "q", "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8502611871143923`*^9, 3.850261223361766*^9}},
 CellLabel->
  "In[1141]:=",ExpressionUUID->"56fc8450-b861-4bbb-9259-6efdef7fc57b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"2", ",", "0", ",", "q"}], "]"}], "+", 
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", "q"}], "]"}]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["q", 
    RowBox[{"1", "/", "24"}]], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{"q", ",", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.8502611967457943`*^9, 3.850261223723136*^9}},
 CellLabel->
  "Out[1141]=",ExpressionUUID->"3bf8cee6-a59a-4d01-8724-6a7916a17cf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.", 
    " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{".01", " ", "I"}]}]}], "//", "N"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.", 
    " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{
      RowBox[{"1", "/", ".01"}], " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/", "%%"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.", 
    " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{".4", " ", "I"}]}]}], "//", "N"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chi", "[", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.", 
    " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{
      RowBox[{"1", "/", ".4"}], " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/", "%%"}]}], "Input",
 CellChangeTimes->{{3.8502478737246637`*^9, 3.8502479188374577`*^9}, {
  3.8502480871118345`*^9, 3.85024810915816*^9}, {3.850248168727847*^9, 
  3.8502481713798695`*^9}},
 CellLabel->
  "In[1038]:=",ExpressionUUID->"31d53a8e-c631-4d37-b881-aad1a6cded56"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"1.3326902844022343`*^-273\\\", \\\"+\\\", RowBox[{\\\"0.`\\\", \\\
\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1.3326902844022343`*^-273\\\", \\\"+\\\", \
RowBox[{\\\"0.`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\")\\\"}]}]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 1039, 53, 31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.850248171767605*^9},
 CellLabel->
  "During evaluation of \
In[1038]:=",ExpressionUUID->"146d227f-d2d3-46f8-a259-5b7e691b9ed5"],

Cell[BoxData[
 RowBox[{"1.4142135623731167`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.850247900789795*^9, 3.850247919268581*^9}, {
   3.8502480957468586`*^9, 3.8502481097330785`*^9}, 3.8502481717957582`*^9},
 CellLabel->
  "Out[1040]=",ExpressionUUID->"5383cdda-ab11-4432-86c6-2de39f1172bd"],

Cell[BoxData[
 RowBox[{"1.3605981918146617`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.850247900789795*^9, 3.850247919268581*^9}, {
   3.8502480957468586`*^9, 3.8502481097330785`*^9}, 3.850248171801759*^9},
 CellLabel->
  "Out[1043]=",ExpressionUUID->"36b1a690-fb46-4ca7-9420-2c31bb3512c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8502481525150566`*^9, 3.850248155233816*^9}},
 CellLabel->
  "In[1037]:=",ExpressionUUID->"b869804c-1e35-4c22-ae3a-f37f58b0a849"],

Cell[BoxData["1.4142135623730951`"], "Output",
 CellChangeTimes->{{3.85024815341621*^9, 3.850248155551758*^9}},
 CellLabel->
  "Out[1037]=",ExpressionUUID->"cc5118ff-a4c1-414f-b2e5-743cbebd47dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"chi", "[", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.", 
     " ", 
     RowBox[{"tau", "->", " ", 
      RowBox[{"I", " ", "x"}]}]}], ")"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", ".1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8502480432379713`*^9, 3.8502480531529417`*^9}},
 CellLabel->
  "In[1017]:=",ExpressionUUID->"df0dc527-ca6b-4c0d-8bec-46a9804683af"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VN0fB/AZjEG24iEUkZD2VNZ8rpQkKtJeSLK3aKFISspeKkpan7QI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       "]]},
     Annotation[#, "Charting`Private`Tag$166879#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.1, 1.2457964755443713`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.1, 3}, {1.2457964755443713`, 3.0281719898466015`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8502480588810616`*^9},
 CellLabel->
  "Out[1017]=",ExpressionUUID->"3d2a2e40-5323-48d0-85a7-ae50141faf45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"chi", "[", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.",
       " ", 
      RowBox[{"tau", "->", " ", 
       RowBox[{"I", " ", "x"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", ".1", ",", "4", ",", ".1"}], "}"}]}], "]"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.850248012633995*^9, 3.850248022537095*^9}},
 CellLabel->
  "In[1015]:=",ExpressionUUID->"b36211e6-11eb-4e25-8165-f0f50e85a805"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"9.693161037005737`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.620065857417956`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.710315625222491`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.414214808800481`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.29683955465101`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2536072357210937`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2461872068529136`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2574720215098383`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.2790464152450678`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3065629648763766`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3377212539794745`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3712923286445162`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4066201892631371`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4433588534983683`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4813312504143064`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.5204527863368347`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.5606897368502561`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.602036539706036`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6445033889239242`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6881094559086416`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.7328791881333419`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.778840292225856`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.8260226393912196`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.874457676096207`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9241781116914518`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9752177579607346`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.027611452150508`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.081395026004748`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.136605300290652`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.1932800935886467`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.251458239206758`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.311179606865177`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.3724851273226486`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.435416818952163`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.5000178157313515`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.5663323963640465`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.6344060143871815`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7042853291928646`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.7760182379371763`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.84965390833033`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.850248009149482*^9, 3.8502480235340977`*^9}},
 CellLabel->
  "Out[1015]=",ExpressionUUID->"550d58e9-d51d-4a03-9c94-4f85ba16b7e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"chi", "[", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}], "]"}], "/.",
       " ", 
      RowBox[{"tau", "->", " ", 
       RowBox[{"I", " ", "x"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", ".1", ",", "4", ",", ".1"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.85024794284271*^9, 3.8502480282719793`*^9}},
 CellLabel->
  "In[1016]:=",ExpressionUUID->"32e177b3-7628-4635-94e1-0dd28ba90e2a"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7DVmPWR4lqTsABVwaDw/XezpVxYon8Nh98ZD
r4pjf9tD+AIOzkKiW+cv+AblizhoapldvbX/C5Qv4dBt/r30GB+ML+MwlV3p
f+KHz1C+gsOXgIbfs+Rg8koOMzbtiP9ZBuOrOPz54DJx3XMYX80hSeJCml/6
Vyhfw+F4V4/lhQ8wvpbDwZI32i2NMPfoOLitYyr5L/4dytdzuKu+MbVjM4xv
4OB5h833WPAPKN/QIXqG/tmpP2B8Iwf2XgHBjwt/QvnGDu55kicf+f+C8k0c
NipN5q9ngoWHqYOfFX/7/Z0wvpnD1DX/bBTL/kD55g6PeO83J5v/hfItHFRk
OEOP/4XxLR3Efa/9yTv5D8q3cqjf3ve+dtZ/KN/aQfZWfFSPBQM0Pmwczv4q
zd+0DMa3dbBZzdl6RJwRyrdzOFfEnn+tG8a3d3Cb39v5h4kJyndwMIu4utu7
FspvcHBgOt5QffMXTN7RQcFS58LuamaovKOD1T39cE4GWHpwclBI6XC/2Q7l
Nzg5PMh9WOoszAqVd3a4VLM/ImERlN/g7BAReILH05QNKu/ioDNFM1L8DJsD
APzZrsM=
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 40.}, {0, 4.243462658359167}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.850247966419239*^9, 3.850248029302989*^9}},
 CellLabel->
  "Out[1016]=",ExpressionUUID->"2c62c4b9-7850-4150-bd81-d85193dce244"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"chi0", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"chi", "[", "q", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8502473978917627`*^9, 3.850247414090726*^9}, {
  3.850247445751639*^9, 3.8502474775230894`*^9}, {3.8502476013972454`*^9, 
  3.8502476179451923`*^9}},
 CellLabel->
  "In[968]:=",ExpressionUUID->"43e29cf6-b7ee-4971-8346-6eb7a283120c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "24"}]]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "24"}]]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "24"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "24"}]]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"97", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 97, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 13}, -1, 97, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.850247404498701*^9, 3.850247414469502*^9}, {
  3.850247447924446*^9, 3.850247478126603*^9}, {3.850247601736833*^9, 
  3.8502476184492846`*^9}},
 CellLabel->
  "Out[968]=",ExpressionUUID->"0dcf9c8d-fc07-49e6-b87d-e94ab8e433ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "24"}]]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "24"}]]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "24"}]]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "24"}]]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "24"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"97", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -1, 97, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 13}, -1, 97, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.850247404498701*^9, 3.850247414469502*^9}, {
  3.850247447924446*^9, 3.850247478126603*^9}, {3.850247601736833*^9, 
  3.850247618463291*^9}},
 CellLabel->
  "Out[969]=",ExpressionUUID->"db8e865f-eea2-4d0c-8c75-1d24523cde5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", "q"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850247793947305*^9, 3.8502478335661926`*^9}},
 CellLabel->
  "In[998]:=",ExpressionUUID->"c3d044d4-fb22-4d45-96d7-146e00f4a53d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "q"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "11"],
    SeriesData[$CellContext`q, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, 2, 0, 0, 2, 0, 0, 0, 0, 2}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.850247812849228*^9, 3.85024783402054*^9}},
 CellLabel->
  "Out[998]=",ExpressionUUID->"396dcc3c-f1fd-44b4-abe2-eba994d70adc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tauval", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", "[", 
   RowBox[{"Exp", "[", " ", 
    RowBox[{"I", " ", "\[Pi]", " ", "2", " ", "tau"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{"tauval", " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "/.", " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{
      RowBox[{"1", "/", "tauval"}], " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/", "%%"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  SqrtBox["tauval"], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8502483376579876`*^9, 3.850248365840658*^9}, {
  3.85024841486393*^9, 3.850248438782137*^9}},
 CellLabel->
  "In[1115]:=",ExpressionUUID->"a3109978-07ac-4de7-9374-e029343ba555"],

Cell[BoxData["2.23606797749979`"], "Output",
 CellChangeTimes->{
  3.8502476595457473`*^9, {3.8502483155992994`*^9, 3.8502483662920427`*^9}, {
   3.850248415144704*^9, 3.85024843933766*^9}},
 CellLabel->
  "Out[1119]=",ExpressionUUID->"4f8c59b2-f438-4072-80ab-8355e00f3e88"],

Cell[BoxData["2.23606797749979`"], "Output",
 CellChangeTimes->{
  3.8502476595457473`*^9, {3.8502483155992994`*^9, 3.8502483662920427`*^9}, {
   3.850248415144704*^9, 3.8502484393497224`*^9}},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"9ebc7139-973e-42ac-8caa-83679d0e6bad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", 
    RowBox[{"Exp", "[", " ", 
     RowBox[{"I", " ", "\[Pi]", "  ", "tau"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{"tauval", " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "/.", " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{
      RowBox[{"1", "/", "tauval"}], " ", "I"}]}]}], "//", "N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/", "%%"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  SqrtBox["tauval"], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/", "%%"}]}], "Input",
 CellChangeTimes->{{3.8502476273804865`*^9, 3.8502476738684125`*^9}, {
  3.850248327267995*^9, 3.85024836146774*^9}, {3.8502484287724676`*^9, 
  3.8502484567941513`*^9}},
 CellLabel->
  "In[1133]:=",ExpressionUUID->"83a98cb1-55a5-4944-b405-3091041b2e72"],

Cell[BoxData["2.2360679774997902`"], "Output",
 CellChangeTimes->{{3.8502476282304616`*^9, 3.8502476432491236`*^9}, 
   3.8502476743574643`*^9, 3.8502483290286565`*^9, {3.850248361898262*^9, 
   3.850248368645652*^9}, {3.8502484321163034`*^9, 3.8502484572010317`*^9}},
 CellLabel->
  "Out[1136]=",ExpressionUUID->"fe8924f5-5ff7-4aa6-9065-9dbe0cb9264e"],

Cell[BoxData["2.23606797749979`"], "Output",
 CellChangeTimes->{{3.8502476282304616`*^9, 3.8502476432491236`*^9}, 
   3.8502476743574643`*^9, 3.8502483290286565`*^9, {3.850248361898262*^9, 
   3.850248368645652*^9}, {3.8502484321163034`*^9, 3.8502484572094617`*^9}},
 CellLabel->
  "Out[1137]=",ExpressionUUID->"1f818cd2-6126-41ca-8029-f0eb4d2cb4bd"],

Cell[BoxData["0.9999999999999998`"], "Output",
 CellChangeTimes->{{3.8502476282304616`*^9, 3.8502476432491236`*^9}, 
   3.8502476743574643`*^9, 3.8502483290286565`*^9, {3.850248361898262*^9, 
   3.850248368645652*^9}, {3.8502484321163034`*^9, 3.850248457216445*^9}},
 CellLabel->
  "Out[1138]=",ExpressionUUID->"c0c8bc48-d076-4bd8-89ba-59b43aa777ee"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"modtau", "[", 
   RowBox[{
   "tau_", ",", "a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}],
   ":=", " ", 
  FractionBox[
   RowBox[{
    RowBox[{"a", " ", "tau"}], " ", "+", " ", "b"}], 
   RowBox[{
    RowBox[{"c", " ", "tau"}], " ", "+", "d"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modtrans", "[", 
   RowBox[{
   "arg_", ",", " ", "a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"arg", "/.", " ", 
     RowBox[{"q", "->", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}]}]}], "/.", 
    " ", 
    RowBox[{"tau", "->", " ", 
     RowBox[{"modtau", "[", 
      RowBox[{"tau", ",", " ", "a", ",", "b", ",", "c", ",", "d"}], "]"}]}]}],
    "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]", " ", "I"}]], 
     RowBox[{"Log", "[", "q", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strans", "[", "arg_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"arg", "/.", " ", 
     RowBox[{"q", "->", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}]}]}], "/.", 
    " ", 
    RowBox[{"tau", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "tau"}]}]}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]", " ", "I"}]], 
     RowBox[{"Log", "[", "q", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttrans", "[", "arg_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"arg", "/.", " ", 
     RowBox[{"q", "->", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}]}]}], "/.", 
    " ", 
    RowBox[{"tau", "->", 
     RowBox[{"tau", "+", "1"}]}]}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]", " ", "I"}]], 
     RowBox[{"Log", "[", "q", "]"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8502446658648434`*^9, 3.8502447146230507`*^9}, {
  3.85024474919413*^9, 3.850244798760394*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"46251b0a-7e34-4b0b-be92-3f450ee8fe72"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8502470610943394`*^9, 3.8502471179076147`*^9}, {
  3.850247253852601*^9, 3.8502472933933573`*^9}, {3.850247428517257*^9, 
  3.850247441428329*^9}},ExpressionUUID->"fd848e77-4d29-490d-92d3-\
77ee303deaf3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]]}], "]"}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]], ")"}], 
    RowBox[{"1", "/", "24"}]], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]], ",", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]]}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{{3.8502470930368643`*^9, 3.8502471182524023`*^9}, {
   3.850247255476074*^9, 3.850247293973475*^9}, 3.8502474301657505`*^9},
 CellLabel->
  "Out[928]=",ExpressionUUID->"cc5052f3-a302-4fac-9d88-eef65303ca87"],

Cell[BoxData["3.7024580577103507`"], "Output",
 CellChangeTimes->{{3.8502470930368643`*^9, 3.8502471182524023`*^9}, {
   3.850247255476074*^9, 3.850247293973475*^9}, 3.8502474301757517`*^9},
 CellLabel->
  "Out[929]=",ExpressionUUID->"5af5309b-82f1-4d3c-9aaf-ba1ae9962bd9"],

Cell[BoxData["132.875708098203`"], "Output",
 CellChangeTimes->{{3.8502470930368643`*^9, 3.8502471182524023`*^9}, {
   3.850247255476074*^9, 3.850247293973475*^9}, 3.850247430185751*^9},
 CellLabel->
  "Out[930]=",ExpressionUUID->"7527fe4d-e029-4f48-99ab-398f4682c38d"],

Cell[BoxData["35.88851136922132`"], "Output",
 CellChangeTimes->{{3.8502470930368643`*^9, 3.8502471182524023`*^9}, {
   3.850247255476074*^9, 3.850247293973475*^9}, 3.850247430198294*^9},
 CellLabel->
  "Out[931]=",ExpressionUUID->"eb77acc4-13d2-44ae-ae50-d297f6a5bd7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/.", " ", 
  RowBox[{"q", "->", " ", ".1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ttrans", "[", 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", "q"}], "]"}], "]"}], "/.", " ", 
   RowBox[{"q", "->", ".1"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QPochhammer", "[", 
   RowBox[{"q", ",", "q"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttrans", "[", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{"q", ",", "q"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"%", ",", " ", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8502447177506886`*^9, 3.850244729377574*^9}, {
  3.8502448039745345`*^9, 3.850244851081457*^9}, {3.8502449021542845`*^9, 
  3.8502449275898714`*^9}, {3.850245028872836*^9, 3.8502450420947433`*^9}, {
  3.8502453800756083`*^9, 3.8502453937054825`*^9}},
 CellLabel->
  "In[744]:=",ExpressionUUID->"f65cfc61-2f3b-4aac-ab0b-f35b272c3e8e"],

Cell[BoxData["1.200200002`"], "Output",
 CellChangeTimes->{{3.8502447182878723`*^9, 3.8502447298499365`*^9}, {
  3.850244804618414*^9, 3.8502448513579073`*^9}, {3.85024488451272*^9, 
  3.850244928030945*^9}, {3.850245030235109*^9, 3.8502450427432775`*^9}, {
  3.850245384311463*^9, 3.8502453941778655`*^9}},
 CellLabel->
  "Out[744]=",ExpressionUUID->"45d5eacf-e0b1-4844-b31d-306aaf6deace"],

Cell[BoxData[
 RowBox[{"1.200200002`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.918181986248697`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8502447182878723`*^9, 3.8502447298499365`*^9}, {
  3.850244804618414*^9, 3.8502448513579073`*^9}, {3.85024488451272*^9, 
  3.850244928030945*^9}, {3.850245030235109*^9, 3.8502450427432775`*^9}, {
  3.850245384311463*^9, 3.850245394184839*^9}},
 CellLabel->
  "Out[745]=",ExpressionUUID->"9ecfcb21-0a0f-468b-b3ee-1faead401e24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", "q", "-", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "5"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "7"],
    SeriesData[$CellContext`q, 0, {}, 0, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, -1, -1, 0, 0, 1}, 0, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8502447182878723`*^9, 3.8502447298499365`*^9}, {
  3.850244804618414*^9, 3.8502448513579073`*^9}, {3.85024488451272*^9, 
  3.850244928030945*^9}, {3.850245030235109*^9, 3.8502450427432775`*^9}, {
  3.850245384311463*^9, 3.850245394192901*^9}},
 CellLabel->
  "Out[747]=",ExpressionUUID->"cb186aa6-3733-445d-9589-400da58282bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", "q", "-", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "5"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "7"],
    SeriesData[$CellContext`q, 0, {}, 0, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, -1, -1, 0, 0, 1}, 0, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8502447182878723`*^9, 3.8502447298499365`*^9}, {
  3.850244804618414*^9, 3.8502448513579073`*^9}, {3.85024488451272*^9, 
  3.850244928030945*^9}, {3.850245030235109*^9, 3.8502450427432775`*^9}, {
  3.850245384311463*^9, 3.850245394202848*^9}},
 CellLabel->
  "Out[749]=",ExpressionUUID->"56c1e64a-da34-46a7-9f16-6074d9b767c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"strans", "[", 
  RowBox[{"chi", "[", "q", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8502450606942034`*^9, 3.850245062011834*^9}, {
  3.850245101211154*^9, 3.850245114005966*^9}},
 CellLabel->
  "In[727]:=",ExpressionUUID->"166b8242-e24f-4f8f-b178-d6d8031b7a18"],

Cell[BoxData[
 FractionBox[
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"Log", "[", "q", "]"}]]]}], "]"}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"Log", "[", "q", "]"}]]], ")"}], 
    RowBox[{"1", "/", "24"}]], " ", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"Log", "[", "q", "]"}]]], ",", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"Log", "[", "q", "]"}]]]}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.8502450623827763`*^9, {3.850245097904397*^9, 3.8502451142810698`*^9}},
 CellLabel->
  "Out[727]=",ExpressionUUID->"f7f85d38-37d4-4bb5-9023-49b6086b1705"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.8502450623827763`*^9, {3.850245097904397*^9, 3.8502451339585843`*^9}},
 CellLabel->
  "Out[728]=",ExpressionUUID->"ff1bbaf6-3c02-4be4-b919-3ad00fe59811"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{".1", " ", "==", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "tau"}], "]"}]}], ",", " ", 
   "tau"}], "]"}]], "Input",
 CellChangeTimes->{{3.8502454118418064`*^9, 3.8502454202887187`*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"e64c0716-a757-4a14-98cc-41e0f56830a9"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 757, 46, 
   31333671318020176470, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8502454207195396`*^9},
 CellLabel->
  "During evaluation of \
In[757]:=",ExpressionUUID->"ffc0e859-4487-4c92-80d5-fc29000543bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"tau", "\[Rule]", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.36646779943971386`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tau", "\[Rule]", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.36646779943971386`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8502454207545433`*^9},
 CellLabel->
  "Out[757]=",ExpressionUUID->"6a380d6a-feb3-481d-aca1-1a784f9d7baf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SqrtBox["2"], 
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"3", ",", "0", ",", 
      RowBox[{"Exp", "[", " ", 
       RowBox[{"\[Pi]", " ", "I", " ", "tau"}], "]"}]}], "]"}]}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{"2", "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "I", " ", "tau"}], "]"}]}], "]"}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "I"}]}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.850245515135726*^9, 3.8502455591720977`*^9}, {
  3.8502455921075044`*^9, 3.850245612066863*^9}},
 CellLabel->
  "In[815]:=",ExpressionUUID->"3593c821-2a92-4934-a36b-fa4254c58cc0"],

Cell[BoxData["1.4194954880837665`"], "Output",
 CellChangeTimes->{{3.850245528348912*^9, 3.850245559491276*^9}, {
  3.8502455933676977`*^9, 3.8502456126404314`*^9}},
 CellLabel->
  "Out[815]=",ExpressionUUID->"2be1c738-7379-4b35-8e35-0deb832cae28"],

Cell[BoxData["1.4194954880837662`"], "Output",
 CellChangeTimes->{{3.850245528348912*^9, 3.850245559491276*^9}, {
  3.8502455933676977`*^9, 3.8502456126479015`*^9}},
 CellLabel->
  "Out[816]=",ExpressionUUID->"8367b79c-cde7-484b-a2d6-2e88c3270935"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", 
    RowBox[{"Exp", "[", " ", 
     RowBox[{"\[Pi]", " ", "I", " ", "tau"}], "]"}]}], "]"}], "/.", 
  RowBox[{"q", "->", "  ", 
   RowBox[{"Exp", "[", " ", 
    RowBox[{"\[Pi]", " ", "I", " ", "tau"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", "I"}], " ", "tau"}]], "%"}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{"9", "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     RowBox[{"1", "/", "9"}], "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/", "%"}], "//", "Rationalize"}]}], "Input",
 CellChangeTimes->{{3.8502460325891895`*^9, 3.850246076717207*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"b0cbd3da-7d4a-4b2d-8e9d-d5a9011f124e"],

Cell[BoxData[
 RowBox[{"EllipticTheta", "[", 
  RowBox[{"3", ",", "0", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]]}], "]"}]], "Output",
 CellChangeTimes->{{3.850246040057685*^9, 3.85024609365447*^9}},
 CellLabel->
  "Out[872]=",ExpressionUUID->"72f65e6b-bb91-46e8-a326-21f4f9ced260"],

Cell[BoxData["3.0000000000031535`"], "Output",
 CellChangeTimes->{{3.850246040057685*^9, 3.850246093659538*^9}},
 CellLabel->
  "Out[873]=",ExpressionUUID->"6775b48a-ac8d-4c48-baeb-6914200b4379"],

Cell[BoxData["3.0000000000031535`"], "Output",
 CellChangeTimes->{{3.850246040057685*^9, 3.850246093669471*^9}},
 CellLabel->
  "Out[874]=",ExpressionUUID->"380610ce-0fa4-4a5b-9167-aad386707fc9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.850246040057685*^9, 3.8502460936765304`*^9}},
 CellLabel->
  "Out[875]=",ExpressionUUID->"19781cf6-1e7e-41ec-902f-05c99188f718"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"QPochhammer", "[", 
   RowBox[{"q", ",", "q"}], "]"}], "/.", " ", 
  RowBox[{"q", "->", " ", ".1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{"eta", "[", "q", "]"}], 
   SuperscriptBox["q", 
    RowBox[{"1", "/", "24"}]]], "/.", " ", 
  RowBox[{"q", "->", " ", ".1"}]}]}], "Input",
 CellChangeTimes->{{3.8502468736132994`*^9, 3.850246892663623*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"e3c1e36b-396b-482b-ac18-df373b2c964f"],

Cell[BoxData["0.8900100999989989`"], "Output",
 CellChangeTimes->{{3.8502468773261743`*^9, 3.850246893110382*^9}},
 CellLabel->
  "Out[879]=",ExpressionUUID->"050051c2-c920-4956-a94b-1fc1b63f2ecf"],

Cell[BoxData["0.8900100999989989`"], "Output",
 CellChangeTimes->{{3.8502468773261743`*^9, 3.8502468931195793`*^9}},
 CellLabel->
  "Out[880]=",ExpressionUUID->"4c9b8f5a-cb80-4ab7-a495-51a7f59a6a3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"QPochhammer", "[", 
   RowBox[{"q", ",", "q"}], "]"}], "/.", 
  RowBox[{"q", "->", "  ", 
   RowBox[{"Exp", "[", " ", 
    RowBox[{"\[Pi]", " ", "I", " ", "tau"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"-", "I"}], " ", "tau"}]], "%"}], "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{"9", "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", " ", 
   RowBox[{"tau", "->", " ", 
    RowBox[{
     RowBox[{"1", "/", "9"}], "I"}]}]}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/", "%"}], "//", "Rationalize"}]}], "Input",
 CellChangeTimes->{{3.850245830571207*^9, 3.850245871882543*^9}, {
   3.8502459442369537`*^9, 3.850245946001556*^9}, {3.8502459855443234`*^9, 
   3.850245998422716*^9}, 3.8502460880049334`*^9},
 CellLabel->
  "In[868]:=",ExpressionUUID->"2cad1f9b-9175-41e1-9de1-de81d3c468b4"],

Cell[BoxData[
 RowBox[{"QPochhammer", "[", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "tau"}]]}], "]"}]], "Output",
 CellChangeTimes->{{3.8502458340219107`*^9, 3.8502458723458247`*^9}, 
   3.8502459462939987`*^9, {3.850245988757521*^9, 3.850245998810565*^9}, 
   3.850246088669262*^9},
 CellLabel->
  "Out[868]=",ExpressionUUID->"f0403697-56b8-4fa8-8e04-04e63b784d8a"],

Cell[BoxData["2.9999999999984235`"], "Output",
 CellChangeTimes->{{3.8502458340219107`*^9, 3.8502458723458247`*^9}, 
   3.8502459462939987`*^9, {3.850245988757521*^9, 3.850245998810565*^9}, 
   3.8502460886752396`*^9},
 CellLabel->
  "Out[869]=",ExpressionUUID->"f965f5ca-49c1-4176-8446-c5f74b9ad27b"],

Cell[BoxData["0.03867125611324673`"], "Output",
 CellChangeTimes->{{3.8502458340219107`*^9, 3.8502458723458247`*^9}, 
   3.8502459462939987`*^9, {3.850245988757521*^9, 3.850245998810565*^9}, 
   3.850246088681257*^9},
 CellLabel->
  "Out[870]=",ExpressionUUID->"19cedd92-2558-4a10-b0a2-07d08e02abbe"],

Cell[BoxData["77.57699908203348`"], "Output",
 CellChangeTimes->{{3.8502458340219107`*^9, 3.8502458723458247`*^9}, 
   3.8502459462939987`*^9, {3.850245988757521*^9, 3.850245998810565*^9}, 
   3.8502460886853075`*^9},
 CellLabel->
  "Out[871]=",ExpressionUUID->"37ee1019-eab1-42fe-b9cc-f77a7864cc9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"3", ",", "0", ",", "q"}], "]"}], "/.", " ", 
  RowBox[{"q", "->", " ", ".01"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strans", "[", 
   RowBox[{"EllipticTheta", "[", 
    RowBox[{"3", ",", "0", ",", "q"}], "]"}], "]"}], "/.", " ", 
  RowBox[{"q", "->", " ", ".01"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SqrtBox["0.36646779943971386`"], "%"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QPochhammer", "[", 
   RowBox[{"q", ",", "q"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strans", "[", 
   RowBox[{"QPochhammer", "[", 
    RowBox[{"q", ",", "q"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"%", ",", " ", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8502450501023073`*^9, 3.850245051985057*^9}, {
  3.850245137070121*^9, 3.850245139009144*^9}, {3.850245407507208*^9, 
  3.850245493887345*^9}},
 CellLabel->
  "In[799]:=",ExpressionUUID->"aecdca32-f0a6-4d18-8f36-c53316f1e8d4"],

Cell[BoxData["1.0200000200000001`"], "Output",
 CellChangeTimes->{
  3.850245052426669*^9, 3.85024513956532*^9, 3.8502454095585475`*^9, {
   3.8502454407717285`*^9, 3.8502454943626685`*^9}},
 CellLabel->
  "Out[799]=",ExpressionUUID->"16def5ca-6590-4263-a7c4-2a6108e3082b"],

Cell[BoxData["1.0003784289265432`"], "Output",
 CellChangeTimes->{
  3.850245052426669*^9, 3.85024513956532*^9, 3.8502454095585475`*^9, {
   3.8502454407717285`*^9, 3.8502454943706636`*^9}},
 CellLabel->
  "Out[800]=",ExpressionUUID->"e313d16e-c283-4de0-ad9a-3072553e362b"],

Cell[BoxData["0.6055949272846574`"], "Output",
 CellChangeTimes->{
  3.850245052426669*^9, 3.85024513956532*^9, 3.8502454095585475`*^9, {
   3.8502454407717285`*^9, 3.850245494374603*^9}},
 CellLabel->
  "Out[801]=",ExpressionUUID->"3867744c-990a-401b-83f4-bbd28d6490e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", "q", "-", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "5"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "7"],
    SeriesData[$CellContext`q, 0, {}, 0, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {1, -1, -1, 0, 0, 1}, 0, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.850245052426669*^9, 3.85024513956532*^9, 3.8502454095585475`*^9, {
   3.8502454407717285`*^9, 3.850245494379676*^9}},
 CellLabel->
  "Out[803]=",ExpressionUUID->"67483fa6-35ab-4e07-9f09-dc40c7cbadff"],

Cell[BoxData[
 RowBox[{"QPochhammer", "[", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"Log", "[", "q", "]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "7"],
       SeriesData[$CellContext`q, 0, {}, 0, 7, 1],
       Editable->False]}],
     SeriesData[$CellContext`q, 0, {4 Pi^2/Log[$CellContext`q]}, 0, 7, 1],
     Editable->False]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"Log", "[", "q", "]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "7"],
       SeriesData[$CellContext`q, 0, {}, 0, 7, 1],
       Editable->False]}],
     SeriesData[$CellContext`q, 0, {4 Pi^2/Log[$CellContext`q]}, 0, 7, 1],
     Editable->False]]}], "]"}]], "Output",
 CellChangeTimes->{
  3.850245052426669*^9, 3.85024513956532*^9, 3.8502454095585475`*^9, {
   3.8502454407717285`*^9, 3.8502454943856583`*^9}},
 CellLabel->
  "Out[805]=",ExpressionUUID->"513a711d-6a8a-47ab-938a-bc8f152a1ce9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Twisting", "Subsection",
 CellChangeTimes->{{3.8496621077467613`*^9, 
  3.8496621091258793`*^9}},ExpressionUUID->"c5575e77-cb0e-4644-9c0c-\
f9c80300475a"],

Cell[CellGroupData[{

Cell["test twist on leech", "Subsubsection",
 CellChangeTimes->{{3.8497313708691006`*^9, 
  3.849731376005224*^9}},ExpressionUUID->"14ceeaed-4abe-432e-a73d-\
d6628769c908"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"test", " ", "that", " ", "twist", " ", "of", " ", 
   SuperscriptBox[
    SubscriptBox["A", "1"], "24"], " ", "gives", " ", "Leech"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.849718166857746*^9, 3.849718199286268*^9}, {
  3.850129976257241*^9, 
  3.8501299766712227`*^9}},ExpressionUUID->"8f341dad-1ab1-4fb7-a5dc-\
15d81f2997d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"invar", "/.", " ", 
   RowBox[{"latticelist", "[", 
    RowBox[{"[", 
     RowBox[{"23", ",", "2"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"latticelist", "[", 
      RowBox[{"[", 
       RowBox[{"23", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
   " ", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"invar", "/.", " ", 
       RowBox[{"latticelist", "[", 
        RowBox[{"[", 
         RowBox[{"23", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",",
      " ", "4"}], "]"}], "//", "Simplify"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.8497182038187637`*^9, 3.8497182215238047`*^9}, {
  3.8497182665498953`*^9, 3.84971826676902*^9}, {3.849718590796785*^9, 
  3.8497185984404435`*^9}, {3.849718872325266*^9, 3.8497188732619915`*^9}, {
  3.849719004972246*^9, 3.84971900880556*^9}, {3.8497192880678787`*^9, 
  3.8497192993549285`*^9}, {3.849719329741561*^9, 3.8497193424485226`*^9}, {
  3.8497194758769817`*^9, 3.849719477227188*^9}, {3.849719783585566*^9, 
  3.8497197855141244`*^9}, {3.849733770747135*^9, 3.84973377352346*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"9f7700c4-3ce1-4623-8026-182fccda97da"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  RowBox[{"759", " ", 
   SuperscriptBox["x", "16"], " ", 
   SuperscriptBox["y", "8"]}], "+", 
  RowBox[{"2576", " ", 
   SuperscriptBox["x", "12"], " ", 
   SuperscriptBox["y", "12"]}], "+", 
  RowBox[{"759", " ", 
   SuperscriptBox["x", "8"], " ", 
   SuperscriptBox["y", "16"]}], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.8497182100397778`*^9, 3.8497182219820175`*^9}, 
   3.8497182671558723`*^9, {3.8497185894468412`*^9, 3.84971861732596*^9}, {
   3.849718847526989*^9, 3.8497188735757046`*^9}, {3.8497189037432723`*^9, 
   3.8497189141535845`*^9}, {3.8497189892997913`*^9, 3.849719009368581*^9}, {
   3.849719279359531*^9, 3.8497193001670065`*^9}, {3.8497193351818004`*^9, 
   3.849719342781844*^9}, 3.8497193732614155`*^9, 3.849719404697277*^9, 
   3.8497194775411425`*^9, 3.849719626996915*^9, 3.849719786249617*^9, 
   3.8497198316582484`*^9, 3.849719873163824*^9, 3.8497199459816933`*^9, 
   3.849730563983875*^9, 3.849730651877944*^9, {3.8497313571579247`*^9, 
   3.8497313806686616`*^9}, {3.8497337480871687`*^9, 3.8497337739456806`*^9}, 
   3.8497343595025077`*^9, 3.849740606151718*^9, 3.85047929387467*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"5396c9a6-0539-4051-b727-e0c96c2a9f11"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"72", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497182100397778`*^9, 3.8497182219820175`*^9}, 
   3.8497182671558723`*^9, {3.8497185894468412`*^9, 3.84971861732596*^9}, {
   3.849718847526989*^9, 3.8497188735757046`*^9}, {3.8497189037432723`*^9, 
   3.8497189141535845`*^9}, {3.8497189892997913`*^9, 3.849719009368581*^9}, {
   3.849719279359531*^9, 3.8497193001670065`*^9}, {3.8497193351818004`*^9, 
   3.849719342781844*^9}, 3.8497193732614155`*^9, 3.849719404697277*^9, 
   3.8497194775411425`*^9, 3.849719626996915*^9, 3.849719786249617*^9, 
   3.8497198316582484`*^9, 3.849719873163824*^9, 3.8497199459816933`*^9, 
   3.849730563983875*^9, 3.849730651877944*^9, {3.8497313571579247`*^9, 
   3.8497313806686616`*^9}, {3.8497337480871687`*^9, 3.8497337739456806`*^9}, 
   3.8497343595025077`*^9, 3.849740606151718*^9, 3.8504792938796215`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"713f238d-c022-4668-82e0-25a27ccaebef"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"24", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497182100397778`*^9, 3.8497182219820175`*^9}, 
   3.8497182671558723`*^9, {3.8497185894468412`*^9, 3.84971861732596*^9}, {
   3.849718847526989*^9, 3.8497188735757046`*^9}, {3.8497189037432723`*^9, 
   3.8497189141535845`*^9}, {3.8497189892997913`*^9, 3.849719009368581*^9}, {
   3.849719279359531*^9, 3.8497193001670065`*^9}, {3.8497193351818004`*^9, 
   3.849719342781844*^9}, 3.8497193732614155`*^9, 3.849719404697277*^9, 
   3.8497194775411425`*^9, 3.849719626996915*^9, 3.849719786249617*^9, 
   3.8497198316582484`*^9, 3.849719873163824*^9, 3.8497199459816933`*^9, 
   3.849730563983875*^9, 3.849730651877944*^9, {3.8497313571579247`*^9, 
   3.8497313806686616`*^9}, {3.8497337480871687`*^9, 3.8497337739456806`*^9}, 
   3.8497343595025077`*^9, 3.849740606151718*^9, 3.85047929388363*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"f0e29c07-9548-4ee8-a2d6-5c5561106fce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"temp3", " ", "=", " ", 
  RowBox[{"invar", "/.", " ", 
   RowBox[{"latticelist", "[", 
    RowBox[{"[", 
     RowBox[{"24", ",", "2"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{"%", ",", " ", "24", ",", " ", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"invar", "/.", " ", 
       RowBox[{"latticelist", "[", 
        RowBox[{"[", 
         RowBox[{"24", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",",
      " ", "4"}], "]"}], "//", "Simplify"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.8497405991417418`*^9, 3.8497406020548706`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"16117adb-3585-4866-8710-aa1eb7aaa5e1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "20"], " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"771", " ", 
   SuperscriptBox["x", "16"], " ", 
   SuperscriptBox["y", "8"]}], "+", 
  RowBox[{"2558", " ", 
   SuperscriptBox["x", "12"], " ", 
   SuperscriptBox["y", "12"]}], "+", 
  RowBox[{"771", " ", 
   SuperscriptBox["x", "8"], " ", 
   SuperscriptBox["y", "16"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["y", "20"]}], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.8497198526282682`*^9, 3.849719875509924*^9}, 
   3.849719947761312*^9, 3.849730566340094*^9, 3.8497306540029697`*^9, {
   3.8497313587869368`*^9, 3.8497313823997917`*^9}, {3.8497337666558175`*^9, 
   3.84973377619783*^9}, 3.8497343682633467`*^9, {3.8497406024910507`*^9, 
   3.8497406081336303`*^9}, 3.8504792960094643`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"89087af5-7eaa-47ee-adcd-aa2e612ec4be"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"24", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497198526282682`*^9, 3.849719875509924*^9}, 
   3.849719947761312*^9, 3.849730566340094*^9, 3.8497306540029697`*^9, {
   3.8497313587869368`*^9, 3.8497313823997917`*^9}, {3.8497337666558175`*^9, 
   3.84973377619783*^9}, 3.8497343682633467`*^9, {3.8497406024910507`*^9, 
   3.8497406081336303`*^9}, 3.8504792960124664`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"7668fee3-54e1-432e-baee-988466c91412"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497198526282682`*^9, 3.849719875509924*^9}, 
   3.849719947761312*^9, 3.849730566340094*^9, 3.8497306540029697`*^9, {
   3.8497313587869368`*^9, 3.8497313823997917`*^9}, {3.8497337666558175`*^9, 
   3.84973377619783*^9}, 3.8497343682633467`*^9, {3.8497406024910507`*^9, 
   3.8497406081336303`*^9}, 3.8504792960154624`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"34d8f4cb-6384-425a-9ce3-aa303b3aefa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["codesols"], "Input",
 CellChangeTimes->{{3.850480210558523*^9, 3.8504802132876215`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"96a81a7a-94bf-4fc9-9018-8ef38a125811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.850480213589633*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"954192cc-b058-4189-9ebb-c6bf4b8d3764"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "7", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"qexp", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"invar", "/.", " ", 
     RowBox[{"codesols", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
   "4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.850480238250105*^9, 3.850480259403245*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"c3663d3a-c3ab-45e4-9cc3-d38dd78e4560"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"72", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.8504802597060957`*^9}},
 CellLabel->
  "Out[231]=",ExpressionUUID->"a1379561-dd76-49a7-9fca-3161022c495e"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"168", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.850480259710096*^9}},
 CellLabel->
  "Out[232]=",ExpressionUUID->"b1212064-393b-49ee-8a6b-c0a16f8438ae"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"264", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.8504802597140937`*^9}},
 CellLabel->
  "Out[233]=",ExpressionUUID->"200896bf-3d54-4726-a0e8-0efd08572859"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"360", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.850480259719095*^9}},
 CellLabel->
  "Out[234]=",ExpressionUUID->"527bc89c-4b11-42dc-8924-d8fc58f19a11"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"456", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.850480259723094*^9}},
 CellLabel->
  "Out[235]=",ExpressionUUID->"68f14fa5-271e-4aa0-a24d-0a0eff03b239"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"552", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.8504802597280936`*^9}},
 CellLabel->
  "Out[236]=",ExpressionUUID->"2829f978-351f-47e5-a771-6d47241cf863"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"744", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.8504802597331047`*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"f993e580-45c9-467d-8e84-23d93bd9f8b4"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"744", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.8504802597370925`*^9}},
 CellLabel->
  "Out[238]=",ExpressionUUID->"bc0954d7-7c56-489e-8ab4-f3efd94514e0"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"1128", " ", "q"}], "+", 
  RowBox[{"196884", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21493760", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"864299970", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504802401977634`*^9, 3.850480259741094*^9}},
 CellLabel->
  "Out[239]=",ExpressionUUID->"5eebe803-3a7a-4d6d-a0a9-aa3bd9dc1c2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"23", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"19", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"14", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"9", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"7", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"codesols", "[", 
       RowBox[{"[", "9", "]"}], "]"}]}], ")"}], ",", " ", "24", ",", " ", 
    "4"}], "]"}], "-", 
  RowBox[{"twistedqexp", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"invar", "/.", " ", 
      RowBox[{"latticelist", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], ",", " ", "24", ",", 
    " ", "4"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8504802756626935`*^9, 3.850480288273035*^9}, {
  3.850480336329195*^9, 3.85048042341823*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"2ae498fb-5272-4a45-9935-39a60b63738c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804238748693`*^9}},
 CellLabel->
  "Out[423]=",ExpressionUUID->"b122092b-3359-4bc6-91d7-411fb1edf76c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.850480423877825*^9}},
 CellLabel->
  "Out[424]=",ExpressionUUID->"486d1b2a-1171-40a8-9e19-910a799ab6b3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804238818235`*^9}},
 CellLabel->
  "Out[425]=",ExpressionUUID->"f3e352c8-ec5e-4c55-a17e-bc21314b80be"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.850480423884829*^9}},
 CellLabel->
  "Out[426]=",ExpressionUUID->"10d364e0-06f5-4a4b-82b4-37d18f6f1024"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804238898296`*^9}},
 CellLabel->
  "Out[427]=",ExpressionUUID->"79b5fa8c-77f1-4e28-9181-811741f3c960"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.850480423893855*^9}},
 CellLabel->
  "Out[428]=",ExpressionUUID->"92ebc931-4de7-42c4-8c52-54528d24e2bc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804238968678`*^9}},
 CellLabel->
  "Out[429]=",ExpressionUUID->"dfa85461-3a11-43ec-9719-d9d45b47c628"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804238988647`*^9}},
 CellLabel->
  "Out[430]=",ExpressionUUID->"c7a35604-8a84-4a65-8da8-bef25c3e2741"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8504802887936573`*^9, {3.850480336986639*^9, 3.8504804239028487`*^9}},
 CellLabel->
  "Out[431]=",ExpressionUUID->"03acdf0f-2b7f-4cee-adb0-5fb111df1ec1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"so", " ", "we", " ", "see", " ", "that", " ", "every", " ", 
    StyleBox["code",
     FontSlant->"Italic"], 
    StyleBox[" ",
     FontSlant->"Plain"], 
    StyleBox["theory",
     FontSlant->"Plain"], 
    StyleBox[" ",
     FontSlant->"Plain"], 
    StyleBox["can",
     FontSlant->"Plain"], 
    StyleBox[" ",
     FontSlant->"Plain"], 
    StyleBox["be",
     FontSlant->"Plain"], 
    StyleBox[" ",
     FontSlant->"Plain"], 
    StyleBox["twisted",
     FontSlant->"Plain"]}], 
   StyleBox[",",
    FontSlant->"Plain"], 
   StyleBox[" ",
    FontSlant->"Plain"], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"not", " ", "every", " ", "lattice", " ", "theory"}], "..."}], 
     " ", "but", " ", "as", " ", "an", " ", "LTF", " ", "transformation"}],
    FontSlant->"Plain"], 
   StyleBox[",",
    FontSlant->"Plain"], 
   StyleBox[" ",
    FontSlant->"Plain"], 
   StyleBox[
    RowBox[{
    "we", " ", "can", " ", "apply", " ", "it", " ", "to", " ", "anything"}],
    FontSlant->"Plain"]}], 
  StyleBox[" ",
   FontSlant->"Plain"], 
  StyleBox[
   StyleBox[
    RowBox[{"*", ")"}]],
   FontSlant->"Plain"]}]], "Input",
 CellChangeTimes->{{3.8504804574611745`*^9, 
  3.8504804882713737`*^9}},ExpressionUUID->"75272aee-78af-4dd7-8fbd-\
38ca4266691e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twisted Average", "Subsubsection",
 CellChangeTimes->{{3.8497200002209454`*^9, 
  3.849720004105595*^9}},ExpressionUUID->"9cb05b18-62e9-49f0-8c46-\
855fbedafd89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", " ", "=", " ", "3"}], ";", " ", 
  RowBox[{"cc", " ", "=", " ", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
     ",", " ", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twistedqexp", "[", 
     RowBox[{
      RowBox[{"WII", "[", 
       RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
      ",", " ", "ord"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}]}], "Input",
 CellChangeTimes->{{3.849720030783866*^9, 3.8497201276165323`*^9}, {
  3.849720178121773*^9, 3.8497201786014276`*^9}, {3.8497337924270477`*^9, 
  3.8497337951593323`*^9}, {3.8497414355110826`*^9, 3.849741440231888*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"9e834cde-fa7f-461f-ac73-432ecd726972"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"237.86926829268293`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{{3.849720046416877*^9, 3.8497201279101305`*^9}, 
   3.8497201790094604`*^9, 3.8497305717272015`*^9, 3.8497306568963766`*^9, 
   3.849731386679145*^9, {3.8497337824746056`*^9, 3.849733797655835*^9}, 
   3.8497343883987865`*^9, {3.849741440664415*^9, 3.8497414460435944`*^9}, 
   3.8504805007525682`*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"8fff2fd9-e448-4260-9d6a-daaf3d5dc1c5"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"106.93463414634147`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{{3.849720046416877*^9, 3.8497201279101305`*^9}, 
   3.8497201790094604`*^9, 3.8497305717272015`*^9, 3.8497306568963766`*^9, 
   3.849731386679145*^9, {3.8497337824746056`*^9, 3.849733797655835*^9}, 
   3.8497343883987865`*^9, {3.849741440664415*^9, 3.8497414460435944`*^9}, 
   3.8504805007555704`*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"06a899bf-52d5-4c04-bb33-fbbe3ca174cc"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"118.8191027496382`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{{3.849720046416877*^9, 3.8497201279101305`*^9}, 
   3.8497201790094604`*^9, 3.8497305717272015`*^9, 3.8497306568963766`*^9, 
   3.849731386679145*^9, {3.8497337824746056`*^9, 3.849733797655835*^9}, 
   3.8497343883987865`*^9, {3.849741440664415*^9, 3.8497414460435944`*^9}, 
   3.850480500758545*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"4cb83428-6e09-40c8-9e59-9ed2d9b6d8e9"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"47.4095513748191`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.149376`*^7", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{{3.849720046416877*^9, 3.8497201279101305`*^9}, 
   3.8497201790094604`*^9, 3.8497305717272015`*^9, 3.8497306568963766`*^9, 
   3.849731386679145*^9, {3.8497337824746056`*^9, 3.849733797655835*^9}, 
   3.8497343883987865`*^9, {3.849741440664415*^9, 3.8497414460435944`*^9}, 
   3.850480500762568*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"5ae52663-9c90-43fc-958b-7fe5217b355c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", " ", "=", " ", "2"}], ";", " ", 
  RowBox[{"cc", " ", "=", " ", "48"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
     ",", " ", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twistedqexp", "[", 
     RowBox[{
      RowBox[{"WII", "[", 
       RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
      ",", " ", "ord"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8497201460910892`*^9, 3.8497201770468636`*^9}, {
  3.84973439951245*^9, 3.8497344012607346`*^9}, {3.849741449278164*^9, 
  3.849741449665826*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"a8b038f5-ceea-410e-a293-0c043a353357"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"144.74226361697586`", " ", "q"}], "+", 
  RowBox[{"33476.49717032977`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8497201467691026`*^9, 3.8497201805234127`*^9}, 
   3.849730576082694*^9, 3.849731425890007*^9, 3.849733785019286*^9, 
   3.84973440166738*^9, 3.8497414500955253`*^9, 3.850480503174797*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"11f69fb7-718a-4062-80d5-f83dd998d9ec"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"48.37113180848794`", " ", "q"}], "+", 
  RowBox[{"17302.248585164885`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8497201467691026`*^9, 3.8497201805234127`*^9}, 
   3.849730576082694*^9, 3.849731425890007*^9, 3.849733785019286*^9, 
   3.84973440166738*^9, 3.8497414500955253`*^9, 3.8504805031807837`*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"9d8cf542-9175-4e00-9b1e-876b3e7911c4"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"48.00055439893364`", " ", "q"}], "+", 
  RowBox[{"5874.662495429562`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8497201467691026`*^9, 3.8497201805234127`*^9}, 
   3.849730576082694*^9, 3.849731425890007*^9, 3.849733785019286*^9, 
   3.84973440166738*^9, 3.8497414500955253`*^9, 3.8504805031837835`*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"23b927ec-0358-4033-a6cf-61233bcb2279"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0002771994668174871`", " ", "q"}], "+", 
  RowBox[{"3501.331247714781`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8497201467691026`*^9, 3.8497201805234127`*^9}, 
   3.849730576082694*^9, 3.849731425890007*^9, 3.849733785019286*^9, 
   3.84973440166738*^9, 3.8497414500955253`*^9, 3.85048050318978*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"cbea0a47-86e0-451f-8438-413ef4f0a761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", " ", "=", " ", "4"}], ";", " ", 
  RowBox[{"cc", " ", "=", " ", "480"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{"WII", "[", 
      RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
     ",", " ", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twistedqexp", "[", 
     RowBox[{
      RowBox[{"WII", "[", 
       RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
      ",", " ", "ord"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "ord"}], "]"}]}], "Input",
 CellChangeTimes->{{3.849720164276021*^9, 3.8497201847892447`*^9}, {
  3.8497217437161837`*^9, 3.849721756730975*^9}, {3.8497344075455666`*^9, 
  3.8497344390421247`*^9}, {3.8497414543514094`*^9, 3.849741454604969*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"e612cbe9-2978-49ba-a1f6-b11aa1deb085"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1440.`", " ", "q"}], "+", 
  RowBox[{"1.03656`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"4.9732032`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.7891300148`*^11", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497201673557463`*^9, 3.8497201852383204`*^9}, {
   3.849721750556686*^9, 3.849721757216921*^9}, 3.849730578685731*^9, {
   3.8497344100634537`*^9, 3.849734439681875*^9}, 3.8497414550714417`*^9, 
   3.8504805063799953`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"a562365c-57bd-44eb-b622-27dbf6926a6f"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"575760.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3950144`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"9.054876468`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497201673557463`*^9, 3.8497201852383204`*^9}, {
   3.849721750556686*^9, 3.849721757216921*^9}, 3.849730578685731*^9, {
   3.8497344100634537`*^9, 3.849734439681875*^9}, 3.8497414550714417`*^9, 
   3.8504805063839645`*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"333c7845-778c-41a6-99e1-e148fff61a60"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"115919.99999999999`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.877824`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.29535124`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497201673557463`*^9, 3.8497201852383204`*^9}, {
   3.849721750556686*^9, 3.849721757216921*^9}, 3.849730578685731*^9, {
   3.8497344100634537`*^9, 3.849734439681875*^9}, 3.8497414550714417`*^9, 
   3.85048050638899*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"e75d03a7-dc67-4509-a642-e1811266ea60"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.0788993870096552`*^-275", " ", "q"}], "+", 
  RowBox[{"115440.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"230400.00000000003`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.23993956`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8497201673557463`*^9, 3.8497201852383204`*^9}, {
   3.849721750556686*^9, 3.849721757216921*^9}, 3.849730578685731*^9, {
   3.8497344100634537`*^9, 3.849734439681875*^9}, 3.8497414550714417`*^9, 
   3.8504805063919835`*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"9c388323-78c3-44c4-a40c-23bec53ad7fd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["state expansions", "Subsubsection",
 CellChangeTimes->{{3.8486498218311267`*^9, 3.848649828148117*^9}, {
  3.848649922638873*^9, 
  3.8486499249617033`*^9}},ExpressionUUID->"f4bc00be-0c30-4b00-af92-\
e59529641263"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ord", " ", "=", " ", "4"}], ";", 
   RowBox[{"cc", " ", "=", " ", "480"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", " ", "=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"qexp", "[", 
       RowBox[{
        RowBox[{"WII", "[", 
         RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
        ",", " ", "ord"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"twistedqexp", "[", 
       RowBox[{
        RowBox[{"WII", "[", 
         RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], ",", " ", "cc", 
        ",", " ", "ord"}], "]"}], "//", "Simplify"}], "//", "Expand"}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp3", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"qexp", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gfun", "[", 
          RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], ",", 
       " ", "cc", ",", " ", "ord"}], "]"}], "//", "Expand"}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"temp4", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"twistedqexp", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gfun", "[", 
           RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], ",", 
        " ", "cc", ",", " ", "ord"}], "]"}], "//", "Expand"}], "//", "N"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"temp3", " ", "=", " ", 
     RowBox[{"Ekexp", "[", 
      RowBox[{
       RowBox[{"cc", "/", "2"}], ",", 
       RowBox[{"2", "*", "ord"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"temp4", " ", "=", " ", 
     RowBox[{"twistedEkexp", "[", 
      RowBox[{
       RowBox[{"cc", "/", "2"}], ",", 
       RowBox[{"2", "*", "ord"}]}], "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.84972816160452*^9, 3.8497281632408547`*^9}, {
  3.8497282696135736`*^9, 3.8497282705118933`*^9}, {3.849728970997714*^9, 
  3.849728978307756*^9}, {3.84972922203577*^9, 3.8497292226112127`*^9}, {
  3.8497300416872864`*^9, 3.849730042042135*^9}, {3.849730081664545*^9, 
  3.849730110383674*^9}, {3.8497317423840723`*^9, 3.849731743122182*^9}, {
  3.8497321270232143`*^9, 3.849732132282436*^9}, {3.8497323871777596`*^9, 
  3.849732420998796*^9}, {3.8497324548491087`*^9, 3.8497324635710335`*^9}, {
  3.8497329250185933`*^9, 3.849732954802413*^9}, {3.8497344579965353`*^9, 
  3.849734462601268*^9}, {3.8497438530267076`*^9, 3.849743862670704*^9}, {
  3.8497442969990788`*^9, 3.849744303959293*^9}, {3.8504805517819233`*^9, 
  3.85048056016819*^9}, {3.850480782030706*^9, 3.850480790183592*^9}, {
  3.8504808807936926`*^9, 3.850480977738859*^9}, {3.8504811404428177`*^9, 
  3.8504811470854836`*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"ad828155-f7e7-4059-a925-fa2b5fd24f77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp1", " ", "=", "  ", 
   RowBox[{
    RowBox[{"WII", "[", 
     RowBox[{"x", ",", " ", "y", ",", " ", "cc"}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp2", " ", "=", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gfun", "[", 
       RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], "//", 
    "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.850481166636279*^9, 3.850481207229551*^9}},
 CellLabel->
  "In[552]:=",ExpressionUUID->"bcab1cc3-29ea-4c04-a3fa-beab7b329967"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"quasi", "-", "primary"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486499263886695`*^9, 
  3.8486499325557404`*^9}},ExpressionUUID->"52d4c894-812c-4187-8e48-\
b1b2669878f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{"temp1", ",", "cc", ",", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{"temp1", ",", "cc", ",", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{"temp2", ",", "cc", ",", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{"temp2", ",", "cc", ",", "ord"}], "]"}], "//", "Expand"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.850481201434826*^9, 3.850481234163638*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"d259fdee-63b5-4d3e-bfa1-099340dddc35"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1440.`", " ", "q"}], "+", 
  RowBox[{"1.03656`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"4.9732032`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.7891300148`*^11", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481214931236*^9, 3.8504812345855217`*^9}},
 CellLabel->
  "Out[558]=",ExpressionUUID->"3e5a7d9f-a3b5-4f1c-8614-d39a6ce32103"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"575760.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3950144`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"9.054876468`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481214931236*^9, 3.850481234590523*^9}},
 CellLabel->
  "Out[559]=",ExpressionUUID->"41a00c06-c15d-4e70-9574-db839f25d4cf"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"115919.99999999999`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.877824`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.29535124`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481214931236*^9, 3.8504812346915255`*^9}},
 CellLabel->
  "Out[560]=",ExpressionUUID->"824b0647-f7ed-4556-95d8-6ab3fd61b8ac"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.0788993870096552`*^-275", " ", "q"}], "+", 
  RowBox[{"115440.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"230400.00000000003`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.23993956`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481214931236*^9, 3.850481234796524*^9}},
 CellLabel->
  "Out[561]=",ExpressionUUID->"ac1d6089-5ae9-4cac-b78d-618999defdd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "virasoro", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 
  3.8486500340093913`*^9}},ExpressionUUID->"4387b515-8811-4f92-b2a1-\
a8991f773329"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "/", 
        SuperscriptBox["q", 
         RowBox[{"1", "/", "24"}]]}], "temp1"}], ",", "cc", ",", "ord"}], 
     "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}]}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twistedqexp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "/", 
        SuperscriptBox["q", 
         RowBox[{"1", "/", "24"}]]}], "temp1"}], ",", "cc", ",", "ord"}], 
     "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}]}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qexp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "/", 
        SuperscriptBox["q", 
         RowBox[{"1", "/", "24"}]]}], "temp2"}], ",", "cc", ",", "ord"}], 
     "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}]}], "//", "Expand"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twistedqexp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "/", 
        SuperscriptBox["q", 
         RowBox[{"1", "/", "24"}]]}], "temp2"}], ",", "cc", ",", "ord"}], 
     "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}]}], "//", "Expand"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.8504812547632627`*^9, 3.850481305831876*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"bb079e8b-f3a3-45d4-a519-a90fb188737b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1440.`", " ", "q"}], "+", 
  RowBox[{"1.0351189999999999`*^6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"4.9628232`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.784146446`*^11", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481259915772*^9, 3.850481306234993*^9}},
 CellLabel->
  "Out[586]=",ExpressionUUID->"afa61711-e68d-4e6d-a810-224efd233b41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"480.49999999999994`", " ", "q"}], "+", 
  RowBox[{"575039.4999999999`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3898244`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"9.029958624`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481259915772*^9, 3.8504813062389927`*^9}},
 CellLabel->
  "Out[587]=",ExpressionUUID->"491d139a-abc1-4c34-be91-9e9b37ca5bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"115439.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.866184`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.27645708`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481259915772*^9, 3.8504813062430253`*^9}},
 CellLabel->
  "Out[588]=",ExpressionUUID->"a3c6461d-c742-4812-9043-e74702803f9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.5`", " ", "q"}], "+", 
  RowBox[{"115199.5`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"172200.`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.23049248`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.850481259915772*^9, 3.850481306247991*^9}},
 CellLabel->
  "Out[589]=",ExpressionUUID->"029d97f0-78f7-460f-a843-32aa319d1537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "/", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "24"}]]}], " ", "temp4"}], "-", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{
  3.849722358992191*^9, {3.8497224572089243`*^9, 3.8497224725102615`*^9}, {
   3.849728294493001*^9, 3.849728296919771*^9}, {3.849728992317957*^9, 
   3.8497289945602226`*^9}, {3.8497439264855337`*^9, 
   3.8497439380775766`*^9}, {3.849744665681717*^9, 3.8497446712326307`*^9}, {
   3.8504813625264964`*^9, 3.8504813633162017`*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"f1359d43-3b45-45b1-8465-f2673a3edd27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"115439.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"114960.00000000003`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"2.23959372`*^9", " ", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{"2.240169959`*^9", " ", 
   SuperscriptBox["q", "5"]}], "-", 
  RowBox[{"2.23993956`*^9", " ", 
   SuperscriptBox["q", "6"]}]}]], "Output",
 CellChangeTimes->{{3.84972236316712*^9, 3.8497223806966963`*^9}, {
   3.849722460215601*^9, 3.8497224729289436`*^9}, 3.8497282975595813`*^9, 
   3.849728857953045*^9, 3.8497289950231314`*^9, 3.849730045845874*^9, 
   3.8497301145191097`*^9, 3.849730737520051*^9, 3.8497314422469945`*^9, 
   3.8497314773615026`*^9, 3.8497315520234613`*^9, 3.8497316006413364`*^9, 
   3.849731756830536*^9, {3.849731828114769*^9, 3.8497318695084076`*^9}, 
   3.8497329613568783`*^9, 3.8497344796835623`*^9, {3.849743929206406*^9, 
   3.8497439385123053`*^9}, 3.8497440269735856`*^9, 3.8497441722479763`*^9, 
   3.849744314622142*^9, 3.849744671852392*^9, 3.8504805673487644`*^9, 
   3.850480801680647*^9, 3.8504809831866045`*^9, 3.8504813640125265`*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"beb30232-99e6-46db-b063-8049c45616dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"U", 
   SuperscriptBox[
    RowBox[{"(", "1", ")"}], "c"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 3.8486500340093913`*^9}, {
   3.848650117308756*^9, 3.8486501199658546`*^9}, 3.8490899424597397`*^9, 
   3.849722498907015*^9},ExpressionUUID->"2ada2b16-96f2-43a6-9de9-\
1fc936dadc64"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", "cc", ")"}]}], 
      SuperscriptBox["q", 
       FractionBox["cc", "24"]]], " ", "temp"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", "cc", ")"}]}], 
      SuperscriptBox["q", 
       FractionBox["cc", "24"]]], " ", "temp2"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", "cc", ")"}]}], 
      SuperscriptBox["q", 
       FractionBox["cc", "24"]]], " ", "temp3"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", "cc", ")"}]}], 
      SuperscriptBox["q", 
       FractionBox["cc", "24"]]], " ", "temp4"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
  "Normal"}]}], "Input",
 CellChangeTimes->{
  3.849722504396126*^9, {3.849728300359089*^9, 3.8497283316707153`*^9}, {
   3.8497290039973745`*^9, 3.8497290247607737`*^9}, {3.8497296429669085`*^9, 
   3.849729653799482*^9}, {3.849730780874995*^9, 3.8497307838678694`*^9}, {
   3.849743961511544*^9, 3.849743972173241*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"43136754-a414-4ef4-a383-e9b5f25d35e7"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"960.`", " ", "q"}], "+", 
  RowBox[{"459840.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.4653568`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"3.494876064`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497225048372717`*^9, {3.8497283037493315`*^9, 3.8497283320949974`*^9}, 
   3.8497288598368783`*^9, {3.8497290065680037`*^9, 3.8497290251137724`*^9}, {
   3.849729647417742*^9, 3.849729654311753*^9}, 3.849730047534068*^9, 
   3.8497301160682325`*^9, 3.849730740142276*^9, 3.849730784540816*^9, 
   3.84973144551412*^9, 3.849731479707765*^9, 3.8497315559150047`*^9, 
   3.8497316032815065`*^9, 3.8497317103805428`*^9, 3.8497317587086205`*^9, {
   3.849731835069728*^9, 3.8497318711886373`*^9}, 3.849732966068863*^9, 
   3.8497344862257433`*^9, 3.8497439726724424`*^9, 3.8497441840294313`*^9, 
   3.85048057971671*^9, 3.8504808112499332`*^9, 3.850480985482747*^9},
 CellLabel->
  "Out[542]=",ExpressionUUID->"0a6e64d4-0c90-4488-a972-9f257d55b77a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"459840.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"3.494876064`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497225048372717`*^9, {3.8497283037493315`*^9, 3.8497283320949974`*^9}, 
   3.8497288598368783`*^9, {3.8497290065680037`*^9, 3.8497290251137724`*^9}, {
   3.849729647417742*^9, 3.849729654311753*^9}, 3.849730047534068*^9, 
   3.8497301160682325`*^9, 3.849730740142276*^9, 3.849730784540816*^9, 
   3.84973144551412*^9, 3.849731479707765*^9, 3.8497315559150047`*^9, 
   3.8497316032815065`*^9, 3.8497317103805428`*^9, 3.8497317587086205`*^9, {
   3.849731835069728*^9, 3.8497318711886373`*^9}, 3.849732966068863*^9, 
   3.8497344862257433`*^9, 3.8497439726724424`*^9, 3.8497441840294313`*^9, 
   3.85048057971671*^9, 3.8504808112499332`*^9, 3.8504809854877214`*^9},
 CellLabel->
  "Out[543]=",ExpressionUUID->"1f7c1867-bcdd-4cb1-a6af-424f28c4dc22"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.4551915228366852`*^-11", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"7.450580596923828`*^-9", " ", 
   SuperscriptBox["q", "3"]}], "-", 
  RowBox[{"1.9073486328125`*^-6", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497225048372717`*^9, {3.8497283037493315`*^9, 3.8497283320949974`*^9}, 
   3.8497288598368783`*^9, {3.8497290065680037`*^9, 3.8497290251137724`*^9}, {
   3.849729647417742*^9, 3.849729654311753*^9}, 3.849730047534068*^9, 
   3.8497301160682325`*^9, 3.849730740142276*^9, 3.849730784540816*^9, 
   3.84973144551412*^9, 3.849731479707765*^9, 3.8497315559150047`*^9, 
   3.8497316032815065`*^9, 3.8497317103805428`*^9, 3.8497317587086205`*^9, {
   3.849731835069728*^9, 3.8497318711886373`*^9}, 3.849732966068863*^9, 
   3.8497344862257433`*^9, 3.8497439726724424`*^9, 3.8497441840294313`*^9, 
   3.85048057971671*^9, 3.8504808112499332`*^9, 3.8504809854907236`*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"417da88a-08ff-42b7-9772-5344c59d0ec3"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
  RowBox[{"480.`", " ", "q"}], "+", 
  RowBox[{"229920.`", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"7.326784`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.747438032`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8497225048372717`*^9, {3.8497283037493315`*^9, 3.8497283320949974`*^9}, 
   3.8497288598368783`*^9, {3.8497290065680037`*^9, 3.8497290251137724`*^9}, {
   3.849729647417742*^9, 3.849729654311753*^9}, 3.849730047534068*^9, 
   3.8497301160682325`*^9, 3.849730740142276*^9, 3.849730784540816*^9, 
   3.84973144551412*^9, 3.849731479707765*^9, 3.8497315559150047`*^9, 
   3.8497316032815065`*^9, 3.8497317103805428`*^9, 3.8497317587086205`*^9, {
   3.849731835069728*^9, 3.8497318711886373`*^9}, 3.849732966068863*^9, 
   3.8497344862257433`*^9, 3.8497439726724424`*^9, 3.8497441840294313`*^9, 
   3.85048057971671*^9, 3.8504808112499332`*^9, 3.8504809854947205`*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"f15dac80-0c2b-4d18-80a4-545a53dd32c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", 
        RowBox[{"(", "cc", ")"}]}], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], "temp1"}], ",", "cc", ",", "ord"}], "]"}], 
   "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", 
        RowBox[{"(", "cc", ")"}]}], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], "temp1"}], ",", "cc", ",", "ord"}], "]"}], 
   "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", 
        RowBox[{"(", "cc", ")"}]}], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], "temp2"}], ",", "cc", ",", "ord"}], "]"}], 
   "//", "Expand"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twistedqexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", 
        RowBox[{"(", "cc", ")"}]}], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], "temp2"}], ",", "cc", ",", "ord"}], "]"}], 
   "//", "Expand"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8504813793301945`*^9, 3.850481396527977*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"5af346b2-25ff-4b72-b84c-2498273c7773"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"960.`", " ", "q"}], "+", 
  RowBox[{"459840.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"1.4653568`*^8", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"3.494876064`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504813867452993`*^9, 3.8504813967866955`*^9}},
 CellLabel->
  "Out[595]=",ExpressionUUID->"7bf9241f-1248-4437-a8fa-74f114ee2429"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"240.`", " ", "q"}], "+", 
  RowBox[{"287400.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"6.410912`*^7", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.856664426`*^10", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504813867452993`*^9, 3.8504813967926903`*^9}},
 CellLabel->
  "Out[596]=",ExpressionUUID->"e6c24fc1-b49a-4e51-88fa-81be4ba19241"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.1577987740193103`*^-275", " ", "q"}], "+", 
  RowBox[{"1.9062502151292073`*^-203", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3226876995480063`*^-161", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.6840262986671018`*^-131", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504813867452993`*^9, 3.8504813967986546`*^9}},
 CellLabel->
  "Out[597]=",ExpressionUUID->"2580be23-0145-4b92-ad00-9373482b31cc"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "-", 
  RowBox[{"240.`", " ", "q"}], "+", 
  RowBox[{"57480.`", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"9.15872`*^6", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.09226394`*^9", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8504813867452993`*^9, 3.850481396803632*^9}},
 CellLabel->
  "Out[598]=",ExpressionUUID->"b8521794-5912-48b7-8632-aac1ca53ea91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "so", " ", "we", " ", "see", " ", "that", " ", "the", " ", "twisted", " ", 
   "construction", " ", "A", " ", "average", " ", "has", " ", "more", " ", 
   "than", " ", "simply", " ", "U", 
   RowBox[{"(", "1", ")"}], "s", " ", "as", " ", "well"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8497345112903485`*^9, 3.8497345179619074`*^9}, {
  3.8497361702299185`*^9, 
  3.8497362288405795`*^9}},ExpressionUUID->"e30d4621-a134-4cbc-a162-\
054ace96f1d4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"eta", "[", "q", "]"}], "cc"], 
       SuperscriptBox["q", 
        FractionBox["cc", "24"]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gfun", "[", 
         RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}]}], ",", 
     " ", "cc", ",", " ", "10"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[494]:=",ExpressionUUID->"9bea0c5b-a09b-4a06-a355-1b712aa1a34b"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.1577987740193103`*^-275", " ", "q"}], "+", 
  RowBox[{"1.9062502151292073`*^-203", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.3226876995480063`*^-161", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.6840262986671018`*^-131", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"2.4425416517755746`*^-108", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"2.0519169721716264`*^-89", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"2.0532531861477208`*^-73", " ", 
   SuperscriptBox["q", "7"]}], "+", 
  RowBox[{"1.4877084614047878`*^-59", " ", 
   SuperscriptBox["q", "8"]}], "+", 
  RowBox[{"2.5001766682732074`*^-47", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"2.1577987740193103`*^-36", " ", 
   SuperscriptBox["q", "10"]}]}]], "Output",
 CellChangeTimes->{3.850480769147791*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"5c8cdcd0-f311-448a-bc05-f5291dc223e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double twisted", "Subsubsection",
 CellChangeTimes->{{3.8497364364735727`*^9, 
  3.8497364384239626`*^9}},ExpressionUUID->"fa291c6a-029b-4a0e-b68f-\
b9347e309b60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ekexp", "[", 
  RowBox[{"12", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{"12", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletwistedEkexp", "[", 
    RowBox[{"12", ",", "2"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"24", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{"24", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletwistedEkexp", "[", 
    RowBox[{"24", ",", "2"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"36", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{"36", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletwistedEkexp", "[", 
    RowBox[{"36", ",", "2"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"48", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{"48", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletwistedEkexp", "[", 
    RowBox[{"48", ",", "2"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Ekexp", "[", 
  RowBox[{"48", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"twistedEkexp", "[", 
  RowBox[{"48", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doubletwistedEkexp", "[", 
   RowBox[{"48", ",", "2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.849736447374529*^9, 3.8497364692955966`*^9}, {
  3.8497365023224754`*^9, 3.849736506210207*^9}, {3.849737079267966*^9, 
  3.849737121394256*^9}, {3.849740531395775*^9, 3.8497405683025527`*^9}, {
  3.849743820854969*^9, 3.8497438224683633`*^9}},
 CellLabel->
  "In[760]:=",ExpressionUUID->"202ecf80-6856-489f-b711-283dcd56f160"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"118.8191027496382`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.849743823232231*^9},
 CellLabel->
  "Out[760]=",ExpressionUUID->"9417342e-f73a-4029-9e48-58206829df14"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"47.4095513748191`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.849743823242214*^9},
 CellLabel->
  "Out[761]=",ExpressionUUID->"5f920c72-ebdb-4c7e-8073-9182bd5ae660"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"48.00055439893364`", " ", "q"}], "+", 
  RowBox[{"5874.662495429562`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.849743823251217*^9},
 CellLabel->
  "Out[763]=",ExpressionUUID->"7a75c945-0588-4394-950a-3abba6a86bb7"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0002771994668174871`", " ", "q"}], "+", 
  RowBox[{"3501.331247714781`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.8497438232572107`*^9},
 CellLabel->
  "Out[764]=",ExpressionUUID->"bd1c3a9a-c9da-42f4-b3de-6ebdd65ad24a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"72.00000000000524`", " ", "q"}], "+", 
  RowBox[{"2700.180423233428`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.8497438232652116`*^9},
 CellLabel->
  "Out[766]=",ExpressionUUID->"27ecf1ee-1ded-4829-a97a-6238893f72b6"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.625503592494111`*^-12", " ", "q"}], "+", 
  RowBox[{"2628.0902116167135`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.8497438232722106`*^9},
 CellLabel->
  "Out[767]=",ExpressionUUID->"871ed719-967d-430a-b59a-78a71682ae88"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"96.`", " ", "q"}], "+", 
  RowBox[{"4752.000000111783`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.8497438232772093`*^9},
 CellLabel->
  "Out[769]=",ExpressionUUID->"8a5490fd-5c90-4d22-9f8b-716a39fbdd13"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.971331447319325`*^-22", " ", "q"}], "+", 
  RowBox[{"4656.000000055892`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.849743823284215*^9},
 CellLabel->
  "Out[770]=",ExpressionUUID->"a95017b5-9c85-4b41-a9dd-17267aaba53e"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"96.`", " ", "q"}], "+", 
  RowBox[{"4752.000000111783`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.849743823289212*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"abf50a9e-d4c6-485e-91f8-d2a936486f2d"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"3.971331447319325`*^-22", " ", "q"}], "+", 
  RowBox[{"4656.000000055892`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{{3.849736449433528*^9, 3.849736469644227*^9}, 
   3.8497365066718864`*^9, {3.849737081537177*^9, 3.849737121814921*^9}, 
   3.849740507496967*^9, 3.849740538828314*^9, 3.849743709287495*^9, 
   3.8497438232942104`*^9},
 CellLabel->
  "Out[773]=",ExpressionUUID->"5695431f-031b-4161-9fd7-a3a84d48dda6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"state", " ", "expansions"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.849743755266859*^9, 
  3.8497437596998253`*^9}},ExpressionUUID->"cfe60e2d-9faa-4fa0-8e59-\
8179022d8368"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"quasi", "-", "primary"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486499263886695`*^9, 
  3.8486499325557404`*^9}},ExpressionUUID->"91385cf7-9ce6-44de-80c9-\
c7d3e726a2e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cc", " ", "=", " ", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"doubletwistedEkexp", "[", 
  RowBox[{
   RowBox[{"cc", "/", "2"}], ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.849743790588307*^9, 3.8497437970071554`*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"d6f9413b-acbd-4403-9ad9-5392ade73018"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"11.704775687409551`", " ", "q"}], "+", 
  RowBox[{"196884.`", " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{3.8497437979133034`*^9},
 CellLabel->
  "Out[759]=",ExpressionUUID->"af6f3df8-b493-4574-9d77-0e680abc7220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gfun", "[", 
        RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}], ",", 
     " ", "cc", ",", " ", "4"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8486499176329937`*^9, 3.848649954599245*^9}, {
  3.8486499882566376`*^9, 3.848650041394619*^9}, {3.8486501929236574`*^9, 
  3.848650214065527*^9}, {3.849733273238099*^9, 3.849733294676262*^9}, {
  3.8497340995299096`*^9, 3.849734110114254*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"553f66c1-71bb-4da3-9e3e-f0aef3fe51fc"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"240.00000000000003`", " ", "q"}], "+", 
  RowBox[{"29160.`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.39072`*^6", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.4875002`*^8", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.848649952028758*^9, 3.8486499550224504`*^9}, {
   3.8486499887656717`*^9, 3.8486500416637435`*^9}, {3.8486501547476654`*^9, 
   3.8486502418026314`*^9}, 3.8493618886606255`*^9, 3.849729081466047*^9, 
   3.84973020845732*^9, 3.8497312975848083`*^9, 3.849731343347514*^9, {
   3.8497332825007453`*^9, 3.8497332949647846`*^9}, {3.849734076777279*^9, 
   3.8497341122309437`*^9}},
 CellLabel->
  "Out[335]=",ExpressionUUID->"1c1ca87f-3820-4338-9bba-466489568f07"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "virasoro", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486500303522067`*^9, 
  3.8486500340093913`*^9}},ExpressionUUID->"564ec14c-c745-4211-8a08-\
3da67ad590ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qexp", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"eta", "[", "q", "]"}], "1"], 
       SuperscriptBox["q", 
        FractionBox["1", "24"]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gfun", "[", 
         RowBox[{"cc", "/", "2"}], "]"}], "/.", " ", "gvals"}], ")"}]}], ",", 
     " ", "cc", ",", " ", "4"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848650073960324*^9, 3.8486500776452894`*^9}, {
  3.8486501998931456`*^9, 3.848650216831953*^9}, {3.849733316512511*^9, 
  3.8497333230383673`*^9}, {3.849734115831665*^9, 3.8497341402603846`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"b16491e8-d2de-4765-b4e2-643f2141e5d5"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"239.00000000000003`", " ", "q"}], "+", 
  RowBox[{"28919.000000000004`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2.36132`*^6", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"1.4633014`*^8", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8486514484837556`*^9, 3.84936189136868*^9, 3.8497290839431553`*^9, 
   3.849730209921175*^9, 3.8497313454964576`*^9, 3.8497333235220366`*^9, {
   3.849734129780583*^9, 3.8497341405865498`*^9}},
 CellLabel->
  "Out[341]=",ExpressionUUID->"22af24c2-ee24-4315-a4c4-fb3a5e43266f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing automorphisms", "Section",
 CellChangeTimes->{{3.848853432675386*^9, 
  3.8488534388630304`*^9}},ExpressionUUID->"4d7c650e-6807-4fe2-a865-\
de7f02b0e486"],

Cell[CellGroupData[{

Cell["numerology for automorphisms", "Subsubsection",
 CellChangeTimes->{{3.8486573938138304`*^9, 
  3.8486574011595*^9}},ExpressionUUID->"f0acecea-50a0-4b95-b03c-cf009f72fabc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"24", "!"}]], "Input",
 CellChangeTimes->{{3.8486574225344048`*^9, 3.848657423597057*^9}},
 CellLabel->
  "In[1296]:=",ExpressionUUID->"3dbb08d9-ec98-407b-bbe0-9d142acb672f"],

Cell[BoxData["620448401733239439360000"], "Output",
 CellChangeTimes->{{3.84865742396642*^9, 3.848657441239629*^9}},
 CellLabel->
  "Out[1296]=",ExpressionUUID->"d860cd71-c7b3-41f0-905b-312da41cda8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["den", 
  RowBox[{"latticelist", "[", 
   RowBox[{"[", 
    RowBox[{"24", ",", "3"}], "]"}], "]"}]]], "Input",
 CellChangeTimes->{{3.8486574256221724`*^9, 3.8486574378459773`*^9}},
 CellLabel->
  "In[1297]:=",ExpressionUUID->"94764618-7b87-49aa-b705-fe64e28e6af1"],

Cell[BoxData["8315553613086720000"], "Output",
 CellChangeTimes->{{3.8486574277262363`*^9, 3.848657442581221*^9}},
 CellLabel->
  "Out[1297]=",ExpressionUUID->"f4d94551-b468-4dbb-b03a-e3fbadd4baa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%%", "/", "%"}]], "Input",
 CellChangeTimes->{{3.848657443143628*^9, 3.848657444738882*^9}},
 CellLabel->
  "In[1298]:=",ExpressionUUID->"b55c5a03-f91d-4339-a92a-12c02fd5c47d"],

Cell[BoxData["74613"], "Output",
 CellChangeTimes->{3.8486574454589386`*^9},
 CellLabel->
  "Out[1298]=",ExpressionUUID->"26546bf3-bcbc-4a9a-898d-d83522040cba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.8486574474275136`*^9, 3.8486574499217453`*^9}},
 CellLabel->
  "In[1299]:=",ExpressionUUID->"1e3895a0-cf74-46d5-9294-382801b7af78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8486574502380886`*^9},
 CellLabel->
  "Out[1299]=",ExpressionUUID->"4c79846a-1db7-4a86-b905-c5f1c17f596b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["den", 
  RowBox[{"latticelist", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "3"}], "]"}], "]"}]]], "Input",
 CellChangeTimes->{3.8486575036247663`*^9},
 CellLabel->
  "In[1301]:=",ExpressionUUID->"62b54aed-239f-46c8-a227-f0406ba337ec"],

Cell[BoxData["5204698426366666226930810880000"], "Output",
 CellChangeTimes->{3.8486575040739937`*^9},
 CellLabel->
  "Out[1301]=",ExpressionUUID->"4db4168e-baf9-442a-a591-dd6e115d0c64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 FractionBox[
  RowBox[{"latticelist", "[", 
   RowBox[{"[", 
    RowBox[{"24", ",", "3"}], "]"}], "]"}], 
  RowBox[{"latticelist", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "3"}], "]"}], "]"}]], "\[IndentingNewLine]", 
 RowBox[{"FactorInteger", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8486576412240148`*^9, 3.8486576546551433`*^9}},
 CellLabel->
  "In[1304]:=",ExpressionUUID->"0195f979-f4b7-4a6f-8af9-702056a206c6"],

Cell[BoxData["625899208704"], "Output",
 CellChangeTimes->{{3.848657645183241*^9, 3.848657654923049*^9}},
 CellLabel->
  "Out[1304]=",ExpressionUUID->"cf34cad1-c88b-4ae8-bd52-12952b36f586"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848657645183241*^9, 3.848657654927001*^9}},
 CellLabel->
  "Out[1305]=",ExpressionUUID->"dbba4f32-0b76-4355-833e-fabc407a2478"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Denominator", "[", 
  RowBox[{"mRHS", "[", "4", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FactorInteger", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848857047190409*^9, 3.8488570607787848`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"021fe86e-2f80-4622-9ea0-e8b1a5d8bd42"],

Cell[BoxData["696729600"], "Output",
 CellChangeTimes->{{3.8488570398125396`*^9, 3.848857061132105*^9}, 
   3.8488692084378843`*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"b8cedb5d-5162-4bf7-b1a5-9970b212dc0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8488570398125396`*^9, 3.848857061132105*^9}, 
   3.848869208445878*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"e0c37de8-d78e-4205-b8d9-cd5fbf20b753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mRHS", "[", "4", "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mRHS", "[", "8", "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mRHS", "[", "12", "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mRHS", "[", "16", "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.84885688576442*^9, 3.848856897531975*^9}, {
  3.848857016255334*^9, 3.8488570212040873`*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"1b0b13de-cf6e-4107-a752-db6c3205bbc9"],

Cell[BoxData["1.4352770429159319`*^-9"], "Output",
 CellChangeTimes->{{3.848856880835834*^9, 3.848856898035286*^9}, 
   3.8488570216037083`*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"e82c4e63-be2b-41cf-9798-9094fdef52d9"],

Cell[BoxData["2.488590823838737`*^-18"], "Output",
 CellChangeTimes->{{3.848856880835834*^9, 3.848856898035286*^9}, 
   3.8488570216076813`*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"5a2f7a4b-9785-421e-9aa0-303701da7652"],

Cell[BoxData["7.9367804696677`*^-15"], "Output",
 CellChangeTimes->{{3.848856880835834*^9, 3.848856898035286*^9}, 
   3.8488570216111794`*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"19f225d2-3044-404e-bed9-ff32a62a5a78"],

Cell[BoxData["4.030923293560208`*^7"], "Output",
 CellChangeTimes->{{3.848856880835834*^9, 3.848856898035286*^9}, 
   3.848857021615219*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"97c571a5-1564-432f-a3f8-605cb6fbff92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", 
  RowBox[{
   RowBox[{"mRHS", "[", "4", "]"}], "*", "den"}], "]"}]], "Input",
 CellChangeTimes->{{3.8488557157777042`*^9, 3.848855740874174*^9}, 
   3.848858102845269*^9},ExpressionUUID->"a5f94b5a-0448-4674-90ab-\
3a75daef3040"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"131", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"283", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"593", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"617", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"691", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3617", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43867", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8488557320369596`*^9, 3.8488557412883835`*^9}},
 CellLabel->
  "Out[425]=",ExpressionUUID->"34d09db1-0117-48a0-998c-a1c18677faad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", "den", "]"}]], "Input",
 CellChangeTimes->{{3.848855704283948*^9, 3.8488557120052886`*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"ef6ecb1d-4d4b-4dba-a09e-a66479ec3f62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8488557050016794`*^9, 3.8488557122721796`*^9}},
 CellLabel->
  "Out[422]=",ExpressionUUID->"ea486d4f-6338-4ab7-81ac-99fcd40d92f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"orderlist", " ", "=", " ", 
  RowBox[{"den", "/", 
   RowBox[{"latticelist", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FactorInteger", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8488537823417597`*^9, 3.848853789852927*^9}, {
  3.8488538430746083`*^9, 3.84885386282112*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"460a1fbd-aefd-4810-b1f8-abba62e26e09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5204698426366666226930810880000", ",", "2029289625631919702016000000", ",",
    "477676405704303732326400000", ",", "31022420086661971968000000", ",", 
   "1924703466207817236480000", ",", "37172693925353226240000", ",", 
   "31316197926418513920000", ",", "3887340541213409280000", ",", 
   "824788751971516416000", ",", "155103152174530560000", ",", 
   "346657985428193280000", ",", "16019260472033280000", ",", 
   "6763027302973440000", ",", "1213580338790400000", ",", 
   "573416710078464000", ",", "47943914618880000", ",", "15485790781440000", 
   ",", "108208436847575040", ",", "2476694568960000", ",", "716636160000000",
    ",", "295882444505088", ",", "413762786426880", ",", "4107449023856640", 
   ",", "8315553613086720000"}], "}"}]], "Output",
 CellChangeTimes->{{3.848853854106201*^9, 3.8488538631812754`*^9}},
 CellLabel->
  "Out[308]=",ExpressionUUID->"3b8d9788-a039-4725-a0fa-58e2ed321969"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848853854106201*^9, 3.8488538631939073`*^9}},
 CellLabel->
  "Out[309]=",ExpressionUUID->"bfc4fc3a-11bc-4597-8c1d-4b55ad92781e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"latticelist", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8488541620056195`*^9, 3.8488541663551035`*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"07e22409-6219-413e-af85-e9ad55e9862f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"D24", ",", 
   SuperscriptBox["E8", "3"], ",", 
   RowBox[{"D16", " ", "E8"}], ",", "A24", ",", 
   SuperscriptBox["D12", "2"], ",", 
   RowBox[{"A17", " ", "E7"}], ",", 
   RowBox[{"D10", " ", 
    SuperscriptBox["E7", "2"]}], ",", 
   RowBox[{"A15", " ", "D9"}], ",", 
   SuperscriptBox["D8", "3"], ",", 
   SuperscriptBox["A12", "2"], ",", 
   SuperscriptBox["E6", "4"], ",", 
   RowBox[{"A11", " ", "D7", " ", "E6"}], ",", 
   SuperscriptBox["D6", "4"], ",", 
   RowBox[{
    SuperscriptBox["A9", "2"], " ", "D6"}], ",", 
   SuperscriptBox["A8", "3"], ",", 
   RowBox[{
    SuperscriptBox["A7", "2"], " ", 
    SuperscriptBox["D5", "2"]}], ",", 
   SuperscriptBox["A6", "4"], ",", 
   SuperscriptBox["D4", "6"], ",", 
   RowBox[{
    SuperscriptBox["A5", "4"], " ", "D4"}], ",", 
   SuperscriptBox["A4", "6"], ",", 
   SuperscriptBox["A3", "8"], ",", 
   SuperscriptBox["A2", "12"], ",", 
   SuperscriptBox["A1", "24"], ",", "Leech"}], "}"}]], "Output",
 CellChangeTimes->{3.84885416666405*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"fa9ac046-8e68-4f05-97f1-ecf4fae1bf85"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m24order", " ", "=", " ", "244823040"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m12order", " ", "=", " ", "95040"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8488536151050096`*^9, 3.848853617547559*^9}, {
  3.8488550822684383`*^9, 3.848855089247342*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"a781c5cc-fecf-43e0-a453-1d2625ea2993"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "23", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"den", "/", 
      RowBox[{"%", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"m24order", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "!"}], ")"}], "24"]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "22", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"den", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", "m12order", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "!"}], ")"}], "12"]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "21", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"den", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", "*", "1344", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "!"}], ")"}], "8"]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "20", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"den", "/", 
      RowBox[{"%", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "120", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "!"}], ")"}], "6"]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"den", "/", 
      RowBox[{"%", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", "14"], 
         SuperscriptBox["3", "5"], 
         SuperscriptBox["5", "2"], "7"}], ")"}], "3"]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"latticelist", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"den", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", "23"], 
     RowBox[{"24", "!"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848853443509406*^9, 3.848853470443096*^9}, {
  3.848853554123484*^9, 3.848853560094943*^9}, {3.8488536351551533`*^9, 
  3.8488536422571616`*^9}, {3.8488551070450406`*^9, 3.848855253814556*^9}, {
  3.848869276008988*^9, 3.848869361478026*^9}, {3.8488694447334757`*^9, 
  3.848869692257324*^9}},
 CellLabel->
  "In[685]:=",ExpressionUUID->"1ee21fc8-16ef-4d07-97cb-dd58d3343571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["A1", "24"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "0"}], "}"}], ",", 
   "31522712171959008000000"}], "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.848869692497342*^9}},
 CellLabel->
  "Out[685]=",ExpressionUUID->"70bd6fe2-7509-4678-81a8-c0691b30504d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["A2", "12"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", 
     FractionBox["3", "2"]}], "}"}], ",", "312927932591898624000000"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.848869692513319*^9}},
 CellLabel->
  "Out[687]=",ExpressionUUID->"99fde4ee-d8be-470e-83bd-082999b53202"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["A3", "8"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "3"}], "}"}], ",", 
   "437599241673834240000000"}], "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.8488696925213203`*^9}},
 CellLabel->
  "Out[689]=",ExpressionUUID->"c3273562-ce53-4b52-8664-e332f8554a42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["A4", "6"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", 
     FractionBox["9", "2"]}], "}"}], ",", "180674574584719324741632"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.8488696925213203`*^9}},
 CellLabel->
  "Out[691]=",ExpressionUUID->"fb145f21-9a79-45ec-8eac-782a47517208"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["E8", "3"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "42"}], "}"}], ",", 
   "63804560820"}], "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.848869692529372*^9}},
 CellLabel->
  "Out[693]=",ExpressionUUID->"ef5c4f71-335a-4d72-b5d0-2dabacb47078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"D24", ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"20", ",", "4"}]], "\[Rule]", "66"}], "}"}], ",", "24877125"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488534450672436`*^9, 3.848853470718884*^9}, {
   3.8488535548955793`*^9, 3.848853560763893*^9}, 3.8488536426576376`*^9, {
   3.8488551103341384`*^9, 3.8488551319810486`*^9}, {3.8488551621124053`*^9, 
   3.848855254296085*^9}, 3.8488692237452188`*^9, {3.8488692911204824`*^9, 
   3.8488693183440285`*^9}, 3.848869362046009*^9, {3.8488694596019335`*^9, 
   3.848869482814213*^9}, {3.8488695283467665`*^9, 3.848869692537316*^9}},
 CellLabel->
  "Out[695]=",ExpressionUUID->"4eceacef-caab-4b53-9a47-ea6b5684d4c2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Games with generating functions", "Section",
 CellChangeTimes->{{3.8497415180390525`*^9, 
  3.8497415237993917`*^9}},ExpressionUUID->"a3a3d6bb-a205-49b6-a934-\
ae85158775c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Strans", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "->", " ", 
      FractionBox[
       RowBox[{"x", " ", "+", " ", "y"}], 
       SqrtBox["2"]]}], ",", " ", 
     RowBox[{"y", "->", " ", 
      FractionBox[
       RowBox[{"x", "-", "y"}], 
       SqrtBox["2"]]}]}], "}"}]}], ";", 
  RowBox[{"Ttrans", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"y", "->", " ", 
     RowBox[{"I", " ", "y"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.849741528660129*^9, 3.849741582457636*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"4ae88819-e874-47de-b327-bbc951f6d33e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", "0", "]"}], "=", " ", 
   RowBox[{"x", "^", "24"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", "1", "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"term", "[", "0", "]"}], "/.", " ", "Strans"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", "2", "]"}], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"term", "[", "1", "]"}], "+", 
     RowBox[{"term", "[", "0", "]"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term", "[", "3", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"term", "[", "2", "]"}], "/.", " ", 
   "Ttrans"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term", "[", "4", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"term", "[", "3", "]"}], "/.", " ", 
   "Ttrans"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term", "[", "5", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"term", "[", "4", "]"}], "/.", " ", 
   "Ttrans"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term", "[", "6", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1024", "4097"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"term", "[", "2", "]"}], "+", " ", 
      RowBox[{"term", "[", "3", "]"}], "+", " ", 
      RowBox[{"term", "[", "4", "]"}], "+", " ", 
      RowBox[{"term", "[", "5", "]"}]}], ")"}]}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.849741589481614*^9, 3.849741647725865*^9}, {
  3.849741688034986*^9, 3.849741718050503*^9}, {3.849741753490207*^9, 
  3.849741808597486*^9}, {3.8497418426029634`*^9, 3.849741935512576*^9}, {
  3.8497419798617043`*^9, 3.8497419834204407`*^9}},
 CellLabel->
  "In[725]:=",ExpressionUUID->"f21dd761-a234-45f1-b24c-e6a8dc6c8acd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4097", " ", 
    SuperscriptBox["x", "24"]}], "4096"], "+", 
  RowBox[{
   FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "23"], " ", "y"}], "-", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "22"], " ", 
    SuperscriptBox["y", "2"]}], "1024"], "-", 
  RowBox[{
   FractionBox["253", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "21"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "2048"], "+", 
  RowBox[{
   FractionBox["5313", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "19"], " ", 
   SuperscriptBox["y", "5"]}], "-", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "18"], " ", 
    SuperscriptBox["y", "6"]}], "1024"], "-", 
  RowBox[{
   FractionBox["43263", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "17"], " ", 
   SuperscriptBox["y", "7"]}], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "4096"], "+", 
  RowBox[{
   FractionBox["81719", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "15"], " ", 
   SuperscriptBox["y", "9"]}], "-", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "14"], " ", 
    SuperscriptBox["y", "10"]}], "512"], "-", 
  RowBox[{
   FractionBox["156009", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "13"], " ", 
   SuperscriptBox["y", "11"]}], "+", 
  FractionBox[
   RowBox[{"676039", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1024"], "+", 
  RowBox[{
   FractionBox["156009", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "11"], " ", 
   SuperscriptBox["y", "13"]}], "-", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "10"], " ", 
    SuperscriptBox["y", "14"]}], "512"], "-", 
  RowBox[{
   FractionBox["81719", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "9"], " ", 
   SuperscriptBox["y", "15"]}], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "4096"], "+", 
  RowBox[{
   FractionBox["43263", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "7"], " ", 
   SuperscriptBox["y", "17"]}], "-", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "18"]}], "1024"], "-", 
  RowBox[{
   FractionBox["5313", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "5"], " ", 
   SuperscriptBox["y", "19"]}], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "2048"], "+", 
  RowBox[{
   FractionBox["253", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "21"]}], "-", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "22"]}], "1024"], "-", 
  RowBox[{
   FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", "x", " ", 
   SuperscriptBox["y", "23"]}], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "4096"]}]], "Output",
 CellChangeTimes->{{3.8497415924367685`*^9, 3.8497416696199045`*^9}, {
   3.8497417077166767`*^9, 3.849741718528695*^9}, {3.8497417632872033`*^9, 
   3.8497418090686197`*^9}, {3.8497418451289287`*^9, 3.849741935832261*^9}, 
   3.8497419836193857`*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"6754844f-ee6d-4e75-bd71-e0a203a2105f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4097", " ", 
    SuperscriptBox["x", "24"]}], "4096"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "23"], " ", "y"}], "512"], "+", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "22"], " ", 
    SuperscriptBox["y", "2"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"253", " ", 
    SuperscriptBox["x", "21"], " ", 
    SuperscriptBox["y", "3"]}], "512"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "19"], " ", 
    SuperscriptBox["y", "5"]}], "512"], "+", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "18"], " ", 
    SuperscriptBox["y", "6"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"43263", " ", 
    SuperscriptBox["x", "17"], " ", 
    SuperscriptBox["y", "7"]}], "512"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "4096"], "-", 
  FractionBox[
   RowBox[{"81719", " ", 
    SuperscriptBox["x", "15"], " ", 
    SuperscriptBox["y", "9"]}], "256"], "+", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "14"], " ", 
    SuperscriptBox["y", "10"]}], "512"], "-", 
  FractionBox[
   RowBox[{"156009", " ", 
    SuperscriptBox["x", "13"], " ", 
    SuperscriptBox["y", "11"]}], "256"], "+", 
  FractionBox[
   RowBox[{"676039", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"156009", " ", 
    SuperscriptBox["x", "11"], " ", 
    SuperscriptBox["y", "13"]}], "256"], "+", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "10"], " ", 
    SuperscriptBox["y", "14"]}], "512"], "-", 
  FractionBox[
   RowBox[{"81719", " ", 
    SuperscriptBox["x", "9"], " ", 
    SuperscriptBox["y", "15"]}], "256"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "4096"], "-", 
  FractionBox[
   RowBox[{"43263", " ", 
    SuperscriptBox["x", "7"], " ", 
    SuperscriptBox["y", "17"]}], "512"], "+", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "18"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "5"], " ", 
    SuperscriptBox["y", "19"]}], "512"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"253", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "21"]}], "512"], "+", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "22"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"3", " ", "x", " ", 
    SuperscriptBox["y", "23"]}], "512"], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "4096"]}]], "Output",
 CellChangeTimes->{{3.8497415924367685`*^9, 3.8497416696199045`*^9}, {
   3.8497417077166767`*^9, 3.849741718528695*^9}, {3.8497417632872033`*^9, 
   3.8497418090686197`*^9}, {3.8497418451289287`*^9, 3.849741935832261*^9}, 
   3.849741983631431*^9},
 CellLabel->
  "Out[729]=",ExpressionUUID->"6bb70455-5c68-4065-8c4e-5d064779b67e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4097", " ", 
    SuperscriptBox["x", "24"]}], "4096"], "-", 
  RowBox[{
   FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "23"], " ", "y"}], "-", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "22"], " ", 
    SuperscriptBox["y", "2"]}], "1024"], "+", 
  RowBox[{
   FractionBox["253", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "21"], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "2048"], "-", 
  RowBox[{
   FractionBox["5313", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "19"], " ", 
   SuperscriptBox["y", "5"]}], "-", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "18"], " ", 
    SuperscriptBox["y", "6"]}], "1024"], "+", 
  RowBox[{
   FractionBox["43263", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "17"], " ", 
   SuperscriptBox["y", "7"]}], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "4096"], "-", 
  RowBox[{
   FractionBox["81719", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "15"], " ", 
   SuperscriptBox["y", "9"]}], "-", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "14"], " ", 
    SuperscriptBox["y", "10"]}], "512"], "+", 
  RowBox[{
   FractionBox["156009", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "13"], " ", 
   SuperscriptBox["y", "11"]}], "+", 
  FractionBox[
   RowBox[{"676039", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1024"], "-", 
  RowBox[{
   FractionBox["156009", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "11"], " ", 
   SuperscriptBox["y", "13"]}], "-", 
  FractionBox[
   RowBox[{"245157", " ", 
    SuperscriptBox["x", "10"], " ", 
    SuperscriptBox["y", "14"]}], "512"], "+", 
  RowBox[{
   FractionBox["81719", "256"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "9"], " ", 
   SuperscriptBox["y", "15"]}], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "4096"], "-", 
  RowBox[{
   FractionBox["43263", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "7"], " ", 
   SuperscriptBox["y", "17"]}], "-", 
  FractionBox[
   RowBox[{"33649", " ", 
    SuperscriptBox["x", "6"], " ", 
    SuperscriptBox["y", "18"]}], "1024"], "+", 
  RowBox[{
   FractionBox["5313", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "5"], " ", 
   SuperscriptBox["y", "19"]}], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "2048"], "-", 
  RowBox[{
   FractionBox["253", "512"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["y", "21"]}], "-", 
  FractionBox[
   RowBox[{"69", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "22"]}], "1024"], "+", 
  RowBox[{
   FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", "x", " ", 
   SuperscriptBox["y", "23"]}], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "4096"]}]], "Output",
 CellChangeTimes->{{3.8497415924367685`*^9, 3.8497416696199045`*^9}, {
   3.8497417077166767`*^9, 3.849741718528695*^9}, {3.8497417632872033`*^9, 
   3.8497418090686197`*^9}, {3.8497418451289287`*^9, 3.849741935832261*^9}, 
   3.849741983641436*^9},
 CellLabel->
  "Out[730]=",ExpressionUUID->"34c90ef7-b64d-4458-803b-307b39586ab5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "4097"], "+", 
  FractionBox[
   RowBox[{"43263", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "241"], "+", 
  FractionBox[
   RowBox[{"159068", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "241"], "+", 
  FractionBox[
   RowBox[{"43263", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "241"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "4097"], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "4097"]}]], "Output",
 CellChangeTimes->{{3.8497415924367685`*^9, 3.8497416696199045`*^9}, {
   3.8497417077166767`*^9, 3.849741718528695*^9}, {3.8497417632872033`*^9, 
   3.8497418090686197`*^9}, {3.8497418451289287`*^9, 3.849741935832261*^9}, 
   3.8497419836502914`*^9},
 CellLabel->
  "Out[731]=",ExpressionUUID->"1feec127-93cd-40a2-9dde-6ff8bfaf875a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "24"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8497419593070617`*^9, 3.849741966174404*^9}},
 CellLabel->
  "In[724]:=",ExpressionUUID->"e6dcaa48-971e-4a06-a703-07a8d07ff20d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.8497419628111396`*^9, 3.8497419664294105`*^9}},
 CellLabel->
  "Out[724]=",ExpressionUUID->"6e16f0a2-9a56-40b7-bd85-6a3270507e2a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Poincare series of x", "Section",
 CellChangeTimes->{{3.850261488916438*^9, 
  3.8502614925710287`*^9}},ExpressionUUID->"a1630997-31e0-4866-9d15-\
227d5912ae56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Strans", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "->", " ", 
      FractionBox[
       RowBox[{"x", " ", "+", " ", "y"}], 
       SqrtBox["2"]]}], ",", " ", 
     RowBox[{"y", "->", " ", 
      FractionBox[
       RowBox[{"x", "-", "y"}], 
       SqrtBox["2"]]}]}], "}"}]}], ";", 
  RowBox[{"Ttrans", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"y", "->", " ", 
     RowBox[{"I", " ", "y"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[1174]:=",ExpressionUUID->"5ad42071-198b-4427-bc68-a7598fc008c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfun", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"n", "/.", " ", "Strans"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tfun", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"n", "/.", " ", "Ttrans"}]}]}], "Input",
 CellChangeTimes->{{3.8502615112276473`*^9, 3.8502615415321584`*^9}},
 CellLabel->
  "In[1172]:=",ExpressionUUID->"4e0fc8d4-ddb9-4b12-9035-955133065fd1"],

Cell[CellGroupData[{

Cell["c = 24", "Subsubsection",
 CellChangeTimes->{{3.8502618904436636`*^9, 
  3.850261891117197*^9}},ExpressionUUID->"16b1cd2e-6e96-4a1e-a854-\
dd4f0d81e1e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"s1", " ", "=", " ", 
  RowBox[{"x", "^", "24"}]}], "\[IndentingNewLine]", 
 RowBox[{"s2", " ", "=", " ", 
  RowBox[{
   RowBox[{"x", "^", "24"}], "//", "sfun"}]}], "\[IndentingNewLine]", 
 RowBox[{"s3", " ", "=", " ", 
  RowBox[{"%", "//", "tfun"}]}], "\[IndentingNewLine]", 
 RowBox[{"s4", " ", "=", " ", 
  RowBox[{"%", "//", "tfun"}]}], "\[IndentingNewLine]", 
 RowBox[{"s5", " ", "=", " ", 
  RowBox[{"%", "//", "tfun"}]}], "\[IndentingNewLine]", 
 RowBox[{"s6", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "24"}], "//", "sfun"}], "//", "tfun"}], "//", 
     "tfun"}], "//", "sfun"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8503065095212307`*^9, 3.850306568728627*^9}, {
  3.8503066182455115`*^9, 3.850306657949256*^9}},
 CellLabel->
  "In[1315]:=",ExpressionUUID->"6ab96a19-9fbe-409f-8a34-c8820c45e00a"],

Cell[BoxData[
 SuperscriptBox["x", "24"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.8503066586737933`*^9}},
 CellLabel->
  "Out[1315]=",ExpressionUUID->"06f06470-be84-4429-a346-57d3f16b1396"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x", "+", "y"}], ")"}], "24"], "4096"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.8503066586788125`*^9}},
 CellLabel->
  "Out[1316]=",ExpressionUUID->"88d62675-126e-4bd2-9429-aeba558cd051"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x", "+", 
     RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "24"], "4096"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.850306658681795*^9}},
 CellLabel->
  "Out[1317]=",ExpressionUUID->"075f8899-1ff9-4ab4-a197-9d33c6d0c239"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x", "-", "y"}], ")"}], "24"], "4096"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.8503066586868258`*^9}},
 CellLabel->
  "Out[1318]=",ExpressionUUID->"967ec882-f8b3-471e-8f23-1f408f9f4d8d"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x", "-", 
     RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}], "24"], "4096"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.8503066586897936`*^9}},
 CellLabel->
  "Out[1319]=",ExpressionUUID->"636839b8-acc0-4fa0-9b8a-5fef606d69fb"],

Cell[BoxData[
 SuperscriptBox["y", "24"]], "Output",
 CellChangeTimes->{{3.850306520040984*^9, 3.850306569128354*^9}, {
  3.8503066223616395`*^9, 3.850306658692796*^9}},
 CellLabel->
  "Out[1320]=",ExpressionUUID->"111acee2-f767-4fa4-8e29-0b99a239e32c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 FractionBox[
  RowBox[{"Tfun", "[", "24", "]"}], 
  RowBox[{"24", "!"}]], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "FactorInteger"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "/", "1025"}]}], "Input",
 CellChangeTimes->{{3.850307722746846*^9, 3.8503077672651772`*^9}},
 CellLabel->
  "In[1336]:=",ExpressionUUID->"810b91c1-fc18-477a-b549-c58ea53f1116"],

Cell[BoxData[
 FractionBox["453091", "1637898780672"]], "Output",
 CellChangeTimes->{{3.8503077248519273`*^9, 3.8503077677372804`*^9}},
 CellLabel->
  "Out[1336]=",ExpressionUUID->"45d3d0b2-47c2-43df-9d40-2d7db8b1e1cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "21"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", 
     RowBox[{"-", "3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"257", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8503077248519273`*^9, 3.8503077677422857`*^9}},
 CellLabel->
  "Out[1337]=",ExpressionUUID->"fa8a9d64-e07e-4344-9404-81dc999308bd"],

Cell[BoxData[
 FractionBox["11051", "40947469516800"]], "Output",
 CellChangeTimes->{{3.8503077248519273`*^9, 3.850307767745325*^9}},
 CellLabel->
  "Out[1338]=",ExpressionUUID->"36d800c0-9af7-46ad-ac87-c4e5695cbfa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1025", "//", "FactorInteger"}]], "Input",
 CellChangeTimes->{{3.8503077366292887`*^9, 3.8503077377190976`*^9}},
 CellLabel->
  "In[1327]:=",ExpressionUUID->"653ad947-a414-46a2-809a-b8d644fc7773"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.850307737976593*^9},
 CellLabel->
  "Out[1327]=",ExpressionUUID->"ba90137b-755d-487a-a62b-598f80463436"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1024", "1025"], 
   RowBox[{"(", 
    RowBox[{"s1", "+", "s2", "+", "s3", "+", "s4", "+", "s5", "+", "s6"}], 
    ")"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.850306660742873*^9, 3.8503066973734517`*^9}},
 CellLabel->
  "In[1323]:=",ExpressionUUID->"1d819555-dc0e-4648-89f5-29aa448aed89"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.850306667807895*^9, 3.850306697673671*^9}},
 CellLabel->
  "Out[1323]=",ExpressionUUID->"b2cba80a-6e57-46e8-bc2b-5ea656a259fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "24"}], "]"}], "//", "Expand"}]], "Input",
 CellLabel->
  "In[1324]:=",ExpressionUUID->"cdd8d484-e6d3-4fb0-b1df-caaf5ff20b35"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{3.8503067076832533`*^9},
 CellLabel->
  "Out[1324]=",ExpressionUUID->"0f96a1fb-289a-4dcf-accc-5942ef39b755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8503065127370715`*^9, 
  3.8503065166733203`*^9}},ExpressionUUID->"b92330e1-b064-48ad-9cf0-\
376e9e7c3d27"],

Cell[BoxData[
 SuperscriptBox["x", "24"]], "Output",
 CellChangeTimes->{3.8503065097974567`*^9},
 CellLabel->
  "Out[1273]=",ExpressionUUID->"ce351bab-1323-4a74-97d4-938d639e5e09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", " ", "=", " ", 
   RowBox[{"x", "^", "24"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T0", " ", "=", " ", 
   RowBox[{"t0", " ", "+", " ", 
    RowBox[{"(", 
     RowBox[{"t0", "//", "tfun"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t0", "//", "tfun"}], "//", "tfun"}], ")"}], " ", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"t0", "//", "tfun"}], "//", "tfun"}], "//", "tfun"}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", " ", "=", " ", 
   RowBox[{
    RowBox[{"x", "^", "24"}], "//", "sfun"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1", " ", "=", " ", 
  RowBox[{
   RowBox[{"t1", " ", "+", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "//", "tfun"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", "//", "tfun"}], "//", "tfun"}], ")"}], " ", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"t1", "//", "tfun"}], "//", "tfun"}], "//", "tfun"}], ")"}]}], 
   "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.850261544960788*^9, 3.8502616748927035`*^9}, {
  3.8502617339524217`*^9, 3.850261741955413*^9}},
 CellLabel->
  "In[1208]:=",ExpressionUUID->"1cf64367-94a6-4432-9a50-66a511441f6d"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["x", "24"]}]], "Output",
 CellChangeTimes->{{3.8502615484845753`*^9, 3.850261591892991*^9}, {
   3.8502616373394413`*^9, 3.8502616752067013`*^9}, 3.850261742238228*^9},
 CellLabel->
  "Out[1209]=",ExpressionUUID->"6c377974-563c-45d8-8108-00dbd0ae3495"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["x", "24"], "1024"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "512"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"676039", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "256"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "512"], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "1024"]}]], "Output",
 CellChangeTimes->{{3.8502615484845753`*^9, 3.850261591892991*^9}, {
   3.8502616373394413`*^9, 3.8502616752067013`*^9}, 3.850261742238228*^9},
 CellLabel->
  "Out[1211]=",ExpressionUUID->"7b533b08-dbf3-4e0e-8e92-2093dce9a99f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1023", "4096"], " ", "T0"}], " ", "+", " ", 
    RowBox[{"b", " ", "T1"}]}], "/.", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1024"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        FractionBox["1023", "4096"]}]}], ")"}]}]}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8502617451386843`*^9, 3.8502617642907963`*^9}, {
  3.850261807492303*^9, 3.8502618273102617`*^9}, {3.850261862661312*^9, 
  3.850261867761922*^9}},
 CellLabel->
  "In[1218]:=",ExpressionUUID->"e9e23eae-fceb-4d46-9ece-bde74e625b56"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "512"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"676039", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "256"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"5313", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "512"], "+", 
  FractionBox[
   SuperscriptBox["y", "24"], "1024"]}]], "Output",
 CellChangeTimes->{{3.8502617535066347`*^9, 3.8502617645726433`*^9}, {
   3.850261807956792*^9, 3.850261827686642*^9}, 3.8502618683905888`*^9},
 CellLabel->
  "Out[1218]=",ExpressionUUID->"66279435-0183-4117-be1d-920b400c72aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "24"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8502616798733654`*^9, 3.850261688874801*^9}},
 CellLabel->
  "In[1207]:=",ExpressionUUID->"0ed65297-59c3-4cfd-a3d4-d16d6ba25022"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "24"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "4"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "8"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"2704156", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "12"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"735471", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "16"]}], "1025"], "+", 
  FractionBox[
   RowBox[{"10626", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "20"]}], "1025"], "+", 
  SuperscriptBox["y", "24"]}]], "Output",
 CellChangeTimes->{{3.850261682947747*^9, 3.850261689167497*^9}},
 CellLabel->
  "Out[1207]=",ExpressionUUID->"243d216e-aed7-413e-a09e-e7c1a95150f2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["c = 32", "Subsubsection",
 CellChangeTimes->{{3.8502618904436636`*^9, 
  3.850261897523984*^9}},ExpressionUUID->"fbaabc0a-85ec-4757-830c-\
3bf9a8fb65b5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", " ", "=", " ", 
   RowBox[{"x", "^", "32"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T0", " ", "=", " ", 
   RowBox[{"t0", " ", "+", " ", 
    RowBox[{"(", 
     RowBox[{"t0", "//", "tfun"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t0", "//", "tfun"}], "//", "tfun"}], ")"}], " ", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"t0", "//", "tfun"}], "//", "tfun"}], "//", "tfun"}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", " ", "=", " ", 
   RowBox[{
    RowBox[{"x", "^", "32"}], "//", "sfun"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T1", " ", "=", " ", 
  RowBox[{
   RowBox[{"t1", " ", "+", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "//", "tfun"}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", "//", "tfun"}], "//", "tfun"}], ")"}], " ", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"t1", "//", "tfun"}], "//", "tfun"}], "//", "tfun"}], ")"}]}], 
   "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.850261544960788*^9, 3.8502616748927035`*^9}, {
  3.8502617339524217`*^9, 3.850261741955413*^9}, {3.850261921902149*^9, 
  3.8502619239930468`*^9}},
 CellLabel->
  "In[1219]:=",ExpressionUUID->"47da8fe0-4b82-4f63-a3f6-5885da390d5a"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["x", "32"]}]], "Output",
 CellChangeTimes->{{3.8502615484845753`*^9, 3.850261591892991*^9}, {
   3.8502616373394413`*^9, 3.8502616752067013`*^9}, 3.850261742238228*^9, 
   3.85026192445886*^9},
 CellLabel->
  "Out[1220]=",ExpressionUUID->"905eda86-a52e-4ddf-95cb-b5c6ec69a5ef"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["x", "32"], "16384"], "+", 
  FractionBox[
   RowBox[{"4495", " ", 
    SuperscriptBox["x", "28"], " ", 
    SuperscriptBox["y", "4"]}], "2048"], "+", 
  FractionBox[
   RowBox[{"2629575", " ", 
    SuperscriptBox["x", "24"], " ", 
    SuperscriptBox["y", "8"]}], "4096"], "+", 
  FractionBox[
   RowBox[{"28224105", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "12"]}], "2048"], "+", 
  FractionBox[
   RowBox[{"300540195", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "16"]}], "8192"], "+", 
  FractionBox[
   RowBox[{"28224105", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "20"]}], "2048"], "+", 
  FractionBox[
   RowBox[{"2629575", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "24"]}], "4096"], "+", 
  FractionBox[
   RowBox[{"4495", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "28"]}], "2048"], "+", 
  FractionBox[
   SuperscriptBox["y", "32"], "16384"]}]], "Output",
 CellChangeTimes->{{3.8502615484845753`*^9, 3.850261591892991*^9}, {
   3.8502616373394413`*^9, 3.8502616752067013`*^9}, 3.850261742238228*^9, 
   3.8502619244743958`*^9},
 CellLabel->
  "Out[1222]=",ExpressionUUID->"2d397dd3-277a-4366-926e-2a89b6e92f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["4096", "16385"], " ", "T0"}], " ", "+", " ", 
   RowBox[{
    FractionBox["16384", "16385"], " ", "T1"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8502617451386843`*^9, 3.8502617642907963`*^9}, {
   3.850261807492303*^9, 3.8502618273102617`*^9}, {3.850261862661312*^9, 
   3.850261867761922*^9}, {3.8502619656746416`*^9, 3.8502619853097363`*^9}, {
   3.8502620161166353`*^9, 3.8502620190758853`*^9}, 3.8503061392469544`*^9},
 CellLabel->
  "In[1268]:=",ExpressionUUID->"17d456c3-aa5b-4ec8-b1e2-e86535f873c4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "32"], "+", 
  FractionBox[
   RowBox[{"248", " ", 
    SuperscriptBox["x", "28"], " ", 
    SuperscriptBox["y", "4"]}], "113"], "+", 
  FractionBox[
   RowBox[{"72540", " ", 
    SuperscriptBox["x", "24"], " ", 
    SuperscriptBox["y", "8"]}], "113"], "+", 
  FractionBox[
   RowBox[{"1557192", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "12"]}], "113"], "+", 
  FractionBox[
   RowBox[{"4145382", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "16"]}], "113"], "+", 
  FractionBox[
   RowBox[{"1557192", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "20"]}], "113"], "+", 
  FractionBox[
   RowBox[{"72540", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "24"]}], "113"], "+", 
  FractionBox[
   RowBox[{"248", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "28"]}], "113"], "+", 
  FractionBox[
   SuperscriptBox["y", "32"], "16385"]}]], "Output",
 CellChangeTimes->{{3.8502617535066347`*^9, 3.8502617645726433`*^9}, {
   3.850261807956792*^9, 3.850261827686642*^9}, 3.8502618683905888`*^9, {
   3.850261969133561*^9, 3.8502619863670363`*^9}, 3.8502620198878703`*^9, 
   3.8503061399985576`*^9},
 CellLabel->
  "Out[1268]=",ExpressionUUID->"5627cfdd-a470-4dd5-b8b6-adbb8945df30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2", "^", 
  RowBox[{"(", "12", ")"}]}]], "Input",
 CellChangeTimes->{{3.850306149248336*^9, 3.8503061566210446`*^9}},
 CellLabel->
  "In[1269]:=",ExpressionUUID->"2d345ffe-2d9a-4dc1-9428-d70a3dba7353"],

Cell[BoxData["4096"], "Output",
 CellChangeTimes->{3.850306157082669*^9},
 CellLabel->
  "Out[1269]=",ExpressionUUID->"f8a94636-4404-4a5e-8efe-5837da5355e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"16384", "/", "4096"}]], "Input",
 CellChangeTimes->{{3.8503061672932625`*^9, 3.8503061712494354`*^9}},
 CellLabel->
  "In[1270]:=",ExpressionUUID->"98753b42-2ed2-4acd-a7bb-bbeba78129db"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.850306171784052*^9},
 CellLabel->
  "Out[1270]=",ExpressionUUID->"c91f38c3-bca1-4915-b904-a16fce233233"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "35960"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "a"}]}], ")"}]}], "==", 
    FractionBox["248", "113"]}], ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.8502619755838723`*^9, 3.850262008650693*^9}},
 CellLabel->
  "In[1227]:=",ExpressionUUID->"f009f8be-0574-487e-a0fd-be8ef975e4d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    FractionBox["4096", "16385"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8502619800243974`*^9, 3.8502620091840067`*^9}},
 CellLabel->
  "Out[1227]=",ExpressionUUID->"a488f852-b0a5-46fc-b20c-fe1ba12d7fab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WII", "[", 
   RowBox[{"x", ",", "y", ",", "32"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8502616798733654`*^9, 3.850261688874801*^9}, {
  3.85026195682771*^9, 3.850261956910574*^9}},
 CellLabel->
  "In[1223]:=",ExpressionUUID->"be086e0b-4f9b-44b2-bb23-8a00fdaf55c1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "32"], "+", 
  FractionBox[
   RowBox[{"248", " ", 
    SuperscriptBox["x", "28"], " ", 
    SuperscriptBox["y", "4"]}], "113"], "+", 
  FractionBox[
   RowBox[{"72540", " ", 
    SuperscriptBox["x", "24"], " ", 
    SuperscriptBox["y", "8"]}], "113"], "+", 
  FractionBox[
   RowBox[{"1557192", " ", 
    SuperscriptBox["x", "20"], " ", 
    SuperscriptBox["y", "12"]}], "113"], "+", 
  FractionBox[
   RowBox[{"4145382", " ", 
    SuperscriptBox["x", "16"], " ", 
    SuperscriptBox["y", "16"]}], "113"], "+", 
  FractionBox[
   RowBox[{"1557192", " ", 
    SuperscriptBox["x", "12"], " ", 
    SuperscriptBox["y", "20"]}], "113"], "+", 
  FractionBox[
   RowBox[{"72540", " ", 
    SuperscriptBox["x", "8"], " ", 
    SuperscriptBox["y", "24"]}], "113"], "+", 
  FractionBox[
   RowBox[{"248", " ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "28"]}], "113"], "+", 
  SuperscriptBox["y", "32"]}]], "Output",
 CellChangeTimes->{{3.850261682947747*^9, 3.850261689167497*^9}, 
   3.85026195739935*^9},
 CellLabel->
  "Out[1223]=",ExpressionUUID->"6e138fcf-dcdb-459f-96ab-8920384148e0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 651.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"700cc3c1-231e-405b-908d-a62b97fca876"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 184, 3, 28, "Input",ExpressionUUID->"645b54b3-69ea-4f4b-afa6-7a355a2b55d0"],
Cell[CellGroupData[{
Cell[767, 27, 157, 3, 45, "Subsubsection",ExpressionUUID->"28ddc780-7052-4210-86ad-3f714cb1ab08"],
Cell[927, 32, 1033, 32, 31, "Input",ExpressionUUID->"f9cd7463-36ba-4e40-ae4f-b2e530d6f0f6"],
Cell[1963, 66, 1217, 33, 106, "Input",ExpressionUUID->"cc389f0f-548a-4bb0-b60b-394a5e8e5523"],
Cell[CellGroupData[{
Cell[3205, 103, 471, 8, 86, "Input",ExpressionUUID->"8b3671a2-5ce7-472f-83f7-c6a861723744"],
Cell[3679, 113, 376, 6, 48, "Output",ExpressionUUID->"f2c02347-5c17-4aca-8749-5bdf383bcce6"],
Cell[4058, 121, 311, 4, 32, "Output",ExpressionUUID->"ed4c6e66-09e1-474a-9e14-1e38006c49ab"],
Cell[4372, 127, 425, 6, 48, "Output",ExpressionUUID->"8c38b7e9-08dc-4993-92d2-e091bb0e1656"],
Cell[4800, 135, 311, 4, 32, "Output",ExpressionUUID->"ab3a5a85-0a6b-4b75-af9b-405cf374e798"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[5160, 145, 167, 3, 37, "Subsubsection",ExpressionUUID->"7b9948fa-be22-4ff8-a140-a5bea53c2d2f"],
Cell[5330, 150, 8265, 228, 515, "Input",ExpressionUUID->"671eb830-558c-485c-a3b3-f62ae0c07eb8"]
}, Closed]],
Cell[CellGroupData[{
Cell[13632, 383, 249, 4, 37, "Subsubsection",ExpressionUUID->"5527cc64-4009-4b28-bb43-277f37381dcd"],
Cell[13884, 389, 214, 3, 28, "Input",ExpressionUUID->"5a5ab6db-e4af-4d09-b4e9-2487eb043a13"],
Cell[14101, 394, 61652, 1846, 1009, "Input",ExpressionUUID->"0b3c4d4b-f5bd-4130-8988-ad27958bd08d"],
Cell[75756, 2242, 448, 10, 67, "Input",ExpressionUUID->"d813495c-9765-4734-a905-ce6a19e1a6fb"],
Cell[CellGroupData[{
Cell[76229, 2256, 12008, 359, 373, "Input",ExpressionUUID->"9ca58c97-c437-4dc0-9d38-1d84d44eb53b"],
Cell[88240, 2617, 1977, 62, 78, "Output",ExpressionUUID->"6002f98c-7f2e-4687-ab13-d503434f3b27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90254, 2684, 295, 6, 28, "Input",ExpressionUUID->"e039d407-396a-4b55-9352-00f2e610b6e0"],
Cell[90552, 2692, 1856, 70, 472, "Output",ExpressionUUID->"48719ada-01ef-47ad-9a56-404322e9b848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92445, 2767, 517, 11, 28, "Input",ExpressionUUID->"d715d4e0-cf3d-4520-8a79-1a55ce0e2468"],
Cell[92965, 2780, 10332, 326, 438, "Output",ExpressionUUID->"350eebde-4ea4-443b-a879-45e91b436f39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103334, 3111, 577, 14, 67, "Input",ExpressionUUID->"3d020c34-1083-4bb4-837d-8e9e84f9f52c"],
Cell[103914, 3127, 324, 5, 32, "Output",ExpressionUUID->"e52eeb07-9de7-44ed-987b-345c47dfdcbe"],
Cell[104241, 3134, 624, 16, 32, "Output",ExpressionUUID->"af376290-798a-4a1b-b947-53d74b8e0e15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104902, 3155, 366, 9, 28, "Input",ExpressionUUID->"c34d4846-0de2-4dfb-832b-79aa91434efc"],
Cell[105271, 3166, 289, 6, 35, "Output",ExpressionUUID->"8d6819d6-89d5-4f43-93c8-28b61c2965cc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105609, 3178, 174, 3, 38, "Subsection",ExpressionUUID->"9e2f0bf2-f03c-4339-90d0-133577cd8f43"],
Cell[CellGroupData[{
Cell[105808, 3185, 230, 4, 45, "Subsubsection",ExpressionUUID->"8bf8a8a4-1ac6-4b0c-9732-8adaf6b67dc1"],
Cell[106041, 3191, 365, 7, 28, "Input",ExpressionUUID->"ca1ab17b-7404-4b94-97ce-a204411178f4"],
Cell[CellGroupData[{
Cell[106431, 3202, 558, 14, 48, "Input",ExpressionUUID->"72d63753-577d-4e35-80d3-764d47675bff"],
Cell[106992, 3218, 372, 5, 70, "Output",ExpressionUUID->"18c4005f-0af6-4035-accc-affffb6bb8a1"],
Cell[107367, 3225, 374, 5, 70, "Output",ExpressionUUID->"8b207239-3a68-4b15-872a-dbd84929359c"]
}, Open  ]],
Cell[107756, 3233, 396, 8, 28, "Input",ExpressionUUID->"136cf674-0e13-481c-ad52-db13d6d8621a"],
Cell[CellGroupData[{
Cell[108177, 3245, 1175, 31, 135, "Input",ExpressionUUID->"d8f4a01e-0a27-488a-9044-e54a10d83e07"],
Cell[109355, 3278, 1181, 30, 70, "Output",ExpressionUUID->"e6054e19-e989-4cd3-813d-161dcae7a68c"],
Cell[110539, 3310, 1151, 30, 70, "Output",ExpressionUUID->"e4c732ce-7f82-4133-840e-587e6f509f7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111727, 3345, 867, 25, 88, "Input",ExpressionUUID->"476dbe9b-71ce-4cb3-9dde-7feaecb393b9"],
Cell[112597, 3372, 844, 25, 70, "Output",ExpressionUUID->"34dda66d-7a42-4e64-ad91-a32532df9b9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113478, 3402, 760, 21, 72, "Input",ExpressionUUID->"ef94db8e-a031-4f4d-9133-e63a19dc9bdc"],
Cell[114241, 3425, 592, 12, 70, "Output",ExpressionUUID->"450cb523-637f-48e4-afaf-e47477cff70b"],
Cell[114836, 3439, 564, 12, 70, "Output",ExpressionUUID->"c90054ba-e144-4d2d-8bec-c1712d6e352e"]
}, Open  ]],
Cell[115415, 3454, 296, 6, 28, "Input",ExpressionUUID->"2dcd0c4a-8338-4aa0-b12c-72fc3b2dfaec"],
Cell[115714, 3462, 1092, 31, 84, "Input",ExpressionUUID->"da30fdf0-c4d9-476b-98a9-861666aa73c4"],
Cell[CellGroupData[{
Cell[116831, 3497, 698, 19, 66, "Input",ExpressionUUID->"78725f3c-f8a9-41bb-9e16-7abbe4ef6947"],
Cell[117532, 3518, 1018, 27, 70, "Output",ExpressionUUID->"aa7262c1-50ee-467c-8383-5d8145c2efb2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118599, 3551, 185, 3, 37, "Subsubsection",ExpressionUUID->"10fd52d0-2712-49f3-b7f3-afe7ee90e8fa"],
Cell[CellGroupData[{
Cell[118809, 3558, 430, 11, 28, "Input",ExpressionUUID->"d6e6c85c-c1c4-4cda-b4b7-191efd052e24"],
Cell[119242, 3571, 417, 10, 32, "Output",ExpressionUUID->"e4efc098-cc7d-44e2-8d87-eb56a130b16e"]
}, Open  ]],
Cell[119674, 3584, 936, 24, 31, "Input",ExpressionUUID->"3e55f2a5-0f62-4fd5-9e8e-5edf950ebec4"],
Cell[120613, 3610, 744, 19, 66, "Input",ExpressionUUID->"e81c4975-f906-4de0-adc6-6faf5cccfa9c"],
Cell[121360, 3631, 1509, 38, 84, "Input",ExpressionUUID->"c8d27a1e-eb57-4830-a6b8-9e08359b1286"],
Cell[122872, 3671, 243, 4, 28, "Input",ExpressionUUID->"ab06b5d1-b919-4b24-a357-223c9e288a16"],
Cell[CellGroupData[{
Cell[123140, 3679, 722, 14, 124, "Input",ExpressionUUID->"1fbeebda-0962-48f9-8cf6-5047c09591b3"],
Cell[123865, 3695, 300, 5, 32, "Output",ExpressionUUID->"2b0384b7-d25b-49de-965a-0ba0a6b8814f"],
Cell[124168, 3702, 323, 6, 32, "Output",ExpressionUUID->"624397ad-8512-4e23-8914-db4c48337e2f"],
Cell[124494, 3710, 473, 12, 50, "Output",ExpressionUUID->"99a0db61-f0a5-490d-ba94-8efedf52659a"],
Cell[124970, 3724, 488, 12, 50, "Output",ExpressionUUID->"767026db-2fbb-4786-8ad6-e3cad43ceaa1"],
Cell[125461, 3738, 518, 13, 50, "Output",ExpressionUUID->"a05e0b09-eb45-4347-9734-f78be581f026"],
Cell[125982, 3753, 630, 16, 50, "Output",ExpressionUUID->"580a5645-8034-4838-9fb5-f526d1879fa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126649, 3774, 351, 8, 28, "Input",ExpressionUUID->"93f302e9-62db-4b70-bd16-e7d06cbf896f"],
Cell[127003, 3784, 14276, 363, 394, "Output",ExpressionUUID->"17d5ef37-3f36-4f24-970c-92fdce541dcd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141328, 4153, 285, 5, 37, "Subsubsection",ExpressionUUID->"3ee38218-7672-45ce-ad60-89b46b9d683c"],
Cell[141616, 4160, 286, 6, 28, "Input",ExpressionUUID->"b9eea0a4-6a37-4e73-83fd-c106ee06e906"],
Cell[141905, 4168, 919, 21, 28, "Input",ExpressionUUID->"33bb5b95-d043-4a13-9bad-8dfcbed83c16"],
Cell[CellGroupData[{
Cell[142849, 4193, 1243, 28, 238, "Input",ExpressionUUID->"00a09a8b-35dd-44c1-9458-4e325ddd3434"],
Cell[144095, 4223, 751, 12, 32, "Output",ExpressionUUID->"de2bc6d9-14ec-4804-bc90-3dbaa7bce75e"],
Cell[144849, 4237, 754, 12, 32, "Output",ExpressionUUID->"e09890a4-5377-4043-ac32-f71827f4539d"],
Cell[145606, 4251, 768, 12, 32, "Output",ExpressionUUID->"3ba3a086-aabe-4975-b57c-894925b1c3e2"],
Cell[146377, 4265, 779, 12, 32, "Output",ExpressionUUID->"9db42889-6226-42de-850b-4882349c1c57"],
Cell[147159, 4279, 777, 12, 32, "Output",ExpressionUUID->"89b16bf2-9e1a-4c0c-85d5-61b7d0425d4b"],
Cell[147939, 4293, 775, 12, 32, "Output",ExpressionUUID->"3533b286-2824-4198-9c59-a3336833a057"],
Cell[148717, 4307, 780, 12, 32, "Output",ExpressionUUID->"63a6d804-02bb-4ed2-b209-676dbc0b4504"],
Cell[149500, 4321, 776, 12, 32, "Output",ExpressionUUID->"d4214d21-a8bb-4642-b657-d1cc3c997ca3"],
Cell[150279, 4335, 778, 12, 32, "Output",ExpressionUUID->"3e6d9013-5bf7-468a-9cc5-cd7d6dd6265e"],
Cell[151060, 4349, 761, 12, 32, "Output",ExpressionUUID->"cf7857e0-82b1-4d0b-849b-83cc3e4f9a30"],
Cell[151824, 4363, 762, 12, 32, "Output",ExpressionUUID->"96699fa4-25be-4e59-abcf-f21978d36901"],
Cell[152589, 4377, 762, 12, 32, "Output",ExpressionUUID->"f0d96288-aba9-4d64-95bd-6e8321eccf0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153388, 4394, 370, 7, 48, "Input",ExpressionUUID->"6bb338ff-e138-4c79-b32e-f11e58bb8c47"],
Cell[153761, 4403, 634, 13, 32, "Output",ExpressionUUID->"180be8cc-2511-4064-aca9-5b9ef8b27de1"],
Cell[154398, 4418, 638, 13, 32, "Output",ExpressionUUID->"1cff5df8-3920-49a1-a096-4771914d32f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155073, 4436, 395, 8, 28, "Input",ExpressionUUID->"ad5f1bf7-5e72-4798-a163-07305a5d9823"],
Cell[155471, 4446, 1767, 43, 71, "Output",ExpressionUUID->"25d7e1e3-d941-4a42-b714-d0a2e2aedced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157275, 4494, 675, 18, 48, "Input",ExpressionUUID->"d0042ba8-4d09-45e1-ba8c-b8edffa48f5d"],
Cell[157953, 4514, 1765, 43, 71, "Output",ExpressionUUID->"1e18c823-d3c7-4614-b8e1-1afec9e37a6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159755, 4562, 274, 5, 28, "Input",ExpressionUUID->"e3f6431a-cc32-4b5d-8591-d46df198ee6c"],
Cell[160032, 4569, 278, 4, 32, "Output",ExpressionUUID->"a8241656-bd0d-4134-9950-c28af89132ad"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160359, 4579, 220, 4, 37, "Subsubsection",ExpressionUUID->"ee1f1286-a1e9-4da7-a970-458fe2521e31"],
Cell[160582, 4585, 463, 8, 28, "Input",ExpressionUUID->"c9681b4b-cd8d-4838-91ad-4d66bb42b635"],
Cell[CellGroupData[{
Cell[161070, 4597, 1180, 35, 139, "Input",ExpressionUUID->"ee4390e1-dcc1-47f3-b933-57282b6fa971"],
Cell[162253, 4634, 935, 23, 32, "Output",ExpressionUUID->"54f315af-9d98-4287-9c32-815e62428c62"],
Cell[163191, 4659, 978, 23, 32, "Output",ExpressionUUID->"95ee7854-86ce-49cd-9010-20ccf090154c"],
Cell[164172, 4684, 995, 23, 32, "Output",ExpressionUUID->"2a5fc2b5-0e56-4ddc-9713-e74d33a6650d"]
}, Open  ]],
Cell[165182, 4710, 247, 5, 28, "Input",ExpressionUUID->"6724bf04-ce52-423d-a169-e70897dd0bc3"],
Cell[CellGroupData[{
Cell[165454, 4719, 696, 17, 48, "Input",ExpressionUUID->"89270b55-89dd-4b88-9ae2-f171b0d82d80"],
Cell[166153, 4738, 843, 16, 32, "Output",ExpressionUUID->"40d638df-663d-40cd-9ce6-317f4d44c794"]
}, Open  ]],
Cell[167011, 4757, 221, 4, 28, "Input",ExpressionUUID->"eb2ab01b-6fd5-437f-9a26-743ea9964398"],
Cell[CellGroupData[{
Cell[167257, 4765, 903, 24, 81, "Input",ExpressionUUID->"566efcec-8fc6-4b22-946b-a94a44d7bd3a"],
Cell[168163, 4791, 683, 15, 32, "Output",ExpressionUUID->"111411bc-4afd-4126-9d8b-d66ebd29adb7"]
}, Open  ]],
Cell[168861, 4809, 333, 8, 28, "Input",ExpressionUUID->"a31f3646-6089-4050-99ff-8b67aea83262"],
Cell[CellGroupData[{
Cell[169219, 4821, 872, 23, 79, "Input",ExpressionUUID->"2a4b17ec-dab4-416e-85df-b241582ec922"],
Cell[170094, 4846, 1301, 28, 52, "Output",ExpressionUUID->"f04249b3-26a9-41d8-9527-a3c929a67df1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171444, 4880, 384, 12, 45, "Subsubsection",ExpressionUUID->"cf2baf48-7b9d-40b0-8780-99b42d04b5cf"],
Cell[CellGroupData[{
Cell[171853, 4896, 223, 5, 45, "Input",ExpressionUUID->"15a6d30d-1ae0-4241-a2b5-216c75b88b15"],
Cell[172079, 4903, 172, 3, 32, "Output",ExpressionUUID->"c86bb0f8-9022-4675-865d-ce57021ddd9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172288, 4911, 688, 11, 28, "Input",ExpressionUUID->"050bdfa9-051a-4be9-b157-2c1438b45022"],
Cell[172979, 4924, 387, 7, 32, "Output",ExpressionUUID->"7cd805c9-e26d-410f-8c7c-4187ada546e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173403, 4936, 1172, 28, 79, "Input",ExpressionUUID->"f3a3429d-3e39-4afe-888e-4e7b1a5a5873"],
Cell[174578, 4966, 676, 14, 83, "Message",ExpressionUUID->"e3d8de06-0f97-4ae6-8e53-17228bf23565"],
Cell[175257, 4982, 810, 16, 101, "Message",ExpressionUUID->"3ffb9370-524b-4755-a453-2f20cfc0e5b4"],
Cell[176070, 5000, 810, 16, 101, "Message",ExpressionUUID->"19efe51b-fc99-42dd-bd16-373c7210532c"],
Cell[176883, 5018, 508, 11, 28, "Message",ExpressionUUID->"115804e2-b756-4143-9bec-1ebb50aea7c8"],
Cell[177394, 5031, 5702, 135, 413, "Output",ExpressionUUID->"1f845474-fe3f-4bcc-bdf5-ac7ec53cdab0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183133, 5171, 278, 6, 28, "Input",ExpressionUUID->"bbc47da4-1534-47a1-b36d-9e0d7a29662d"],
Cell[183414, 5179, 226, 4, 32, "Output",ExpressionUUID->"60502a80-bc47-42fa-ad51-2a2ce4067dea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183677, 5188, 226, 5, 28, "Input",ExpressionUUID->"043b8ce5-4f1e-436f-b12a-864272b8a4e6"],
Cell[183906, 5195, 172, 3, 32, "Output",ExpressionUUID->"a380ac87-2dc6-4a9b-a2b7-d78168be5456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184115, 5203, 225, 5, 28, "Input",ExpressionUUID->"5eacb14d-64c6-4df0-9a4b-53647b6bfaed"],
Cell[184343, 5210, 170, 3, 32, "Output",ExpressionUUID->"ec24355f-e401-4205-a113-57a0008e5335"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184550, 5218, 292, 6, 28, "Input",ExpressionUUID->"15e5113f-c080-49d0-8211-29f03d2a11f2"],
Cell[184845, 5226, 226, 4, 32, "Output",ExpressionUUID->"925c0dac-51fb-4d74-9e78-23073f11f4bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185108, 5235, 228, 5, 45, "Input",ExpressionUUID->"1d33ac98-ea6b-4eb8-b5e1-5ebbac315e38"],
Cell[185339, 5242, 171, 3, 32, "Output",ExpressionUUID->"fa470694-2731-49af-b103-748fcd6a56e7"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185571, 5252, 169, 3, 54, "Subsection",ExpressionUUID->"79ef2643-64a7-4262-91de-dc98fa7cbde7"],
Cell[CellGroupData[{
Cell[185765, 5259, 223, 4, 45, "Subsubsection",ExpressionUUID->"801db657-7626-46a1-85c2-3d6c7e8b5be8"],
Cell[185991, 5265, 300, 7, 28, "Input",ExpressionUUID->"717159e4-f356-49aa-a34d-be054c96309c"],
Cell[186294, 5274, 252, 5, 28, "Input",ExpressionUUID->"d37db87f-8e4a-4153-9f79-a5e908a09d24"],
Cell[186549, 5281, 6596, 204, 158, "Input",ExpressionUUID->"ba84389d-0928-431e-9611-164866c371d6"],
Cell[CellGroupData[{
Cell[193170, 5489, 299, 7, 28, "Input",ExpressionUUID->"1b58450a-350f-45d7-8ce1-051d2be4eadf"],
Cell[193472, 5498, 2609, 88, 52, "Output",ExpressionUUID->"52406901-8317-4e52-973f-e87ea13ff234"]
}, Open  ]],
Cell[196096, 5589, 919, 28, 28, "Input",ExpressionUUID->"24c9aebc-938d-4b97-978c-403b89fef665"],
Cell[197018, 5619, 281, 6, 28, "Input",ExpressionUUID->"35de8fd8-fd13-4b60-9cc7-11e54accea64"],
Cell[CellGroupData[{
Cell[197324, 5629, 328, 8, 46, "Input",ExpressionUUID->"196629d4-e416-4cee-87cb-94dd0f1d87e5"],
Cell[197655, 5639, 304, 6, 32, "Output",ExpressionUUID->"398d8d8c-0871-4961-8c48-d84cc5f69d11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197996, 5650, 320, 7, 28, "Input",ExpressionUUID->"9365177c-012b-45e1-914d-0c4591ce6a20"],
Cell[198319, 5659, 933, 28, 50, "Output",ExpressionUUID->"cf8be233-1c88-4cfa-af23-6ee5a011dcbb"]
}, Open  ]],
Cell[199267, 5690, 177, 3, 28, "Input",ExpressionUUID->"914688f6-caff-4a7a-b131-20a6efe74e09"],
Cell[CellGroupData[{
Cell[199469, 5697, 1020, 31, 111, "Input",ExpressionUUID->"56179a41-abea-4e6b-896d-b415d53dbad7"],
Cell[200492, 5730, 396, 7, 48, "Output",ExpressionUUID->"e422016f-b2e5-4643-a4e9-d722c0717cff"],
Cell[200891, 5739, 394, 7, 48, "Output",ExpressionUUID->"1a4995ef-b20f-4737-a720-f4552125d4e8"]
}, Open  ]],
Cell[201300, 5749, 267, 6, 28, "Input",ExpressionUUID->"51927c57-41db-47f2-861e-e599eec562d0"],
Cell[CellGroupData[{
Cell[201592, 5759, 216, 5, 28, "Input",ExpressionUUID->"1be572eb-610c-43a4-b024-f592e4e6cd0b"],
Cell[201811, 5766, 890, 29, 51, "Output",ExpressionUUID->"9c9e211a-1f1b-4a54-af2e-90df3e735754"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202738, 5800, 271, 6, 28, "Input",ExpressionUUID->"c061725d-3b1c-4c17-aa00-23488803ac63"],
Cell[203012, 5808, 1020, 28, 50, "Output",ExpressionUUID->"b562c978-30b5-4064-86e5-4a46bf865905"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204069, 5841, 694, 19, 49, "Input",ExpressionUUID->"eeb3c6ca-fd04-419b-842f-c7fe3e3528b6"],
Cell[204766, 5862, 933, 27, 50, "Output",ExpressionUUID->"a0821857-2c09-4bc1-b16a-7611a72617c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205748, 5895, 163, 3, 45, "Subsubsection",ExpressionUUID->"7c6a076b-32c2-4516-889a-574e4c62795f"],
Cell[205914, 5900, 1204, 36, 31, "Input",ExpressionUUID->"59a8555d-2527-44d1-bb80-40e1961ac6d3"],
Cell[207121, 5938, 1308, 38, 35, "Input",ExpressionUUID->"ee659cfe-e516-444a-9130-180b8161f06d"],
Cell[CellGroupData[{
Cell[208454, 5980, 2404, 64, 162, "Input",ExpressionUUID->"3f59111d-ed64-4c68-93a1-1ed54d385fc6"],
Cell[210861, 6046, 854, 16, 32, "Output",ExpressionUUID->"5027b900-c9b1-495d-a514-ae2bb8fd4c22"],
Cell[211718, 6064, 860, 16, 32, "Output",ExpressionUUID->"ac52b4e8-0901-49e0-8d76-11cf11c9bcf8"],
Cell[212581, 6082, 872, 16, 32, "Output",ExpressionUUID->"34181506-e1e6-460c-b8e8-42eae639bd37"],
Cell[213456, 6100, 894, 16, 32, "Output",ExpressionUUID->"39460021-b094-4d09-b5d5-aeeaaa274695"],
Cell[214353, 6118, 891, 16, 32, "Output",ExpressionUUID->"11667cfe-33aa-4903-85cb-9cdfe6472673"],
Cell[215247, 6136, 894, 16, 32, "Output",ExpressionUUID->"4d80508a-93a5-4f11-98f6-9855fa22d9a2"],
Cell[216144, 6154, 859, 16, 32, "Output",ExpressionUUID->"09b80556-553c-4be3-841b-77be8bea75a3"],
Cell[217006, 6172, 1017, 20, 32, "Output",ExpressionUUID->"ed81add2-a98e-44f4-aa8d-5ee3dcc3a445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218060, 6197, 579, 16, 48, "Input",ExpressionUUID->"b668adde-4d03-4bc2-9301-4601a3a1a760"],
Cell[218642, 6215, 879, 18, 65, "Message",ExpressionUUID->"610daaaf-383d-404f-84f7-380487c33d28"],
Cell[219524, 6235, 889, 18, 65, "Message",ExpressionUUID->"237779eb-8598-4576-acb9-da830eaf8181"],
Cell[220416, 6255, 897, 17, 83, "Message",ExpressionUUID->"3e25b234-9829-44b6-b8aa-78b5e14f8b28"],
Cell[221316, 6274, 531, 12, 28, "Message",ExpressionUUID->"ecce028c-5fd7-4949-881a-5315619c1bf8"],
Cell[221850, 6288, 625, 14, 32, "Output",ExpressionUUID->"88f299bf-a360-4208-97ee-d7a03f44e013"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222512, 6307, 321, 9, 28, "Input",ExpressionUUID->"ffdf3c83-6f69-44fa-9b3b-8f876cba8c11"],
Cell[222836, 6318, 364, 9, 32, "Output",ExpressionUUID->"8c7470c2-b344-4962-b2a9-a5a716dee642"]
}, Open  ]],
Cell[223215, 6330, 262, 5, 28, "Input",ExpressionUUID->"c745c8d8-ea1e-4889-9c1e-8ca5efd18e9d"],
Cell[CellGroupData[{
Cell[223502, 6339, 401, 9, 67, "Input",ExpressionUUID->"f7e8a9dd-05ca-44d5-a013-fa27f2bbee5f"],
Cell[223906, 6350, 451, 10, 32, "Output",ExpressionUUID->"dd694a93-9e34-4176-bc19-17f306ef9c95"],
Cell[224360, 6362, 463, 10, 32, "Output",ExpressionUUID->"e5b2e003-b89e-4904-bae3-bc68da042ea5"],
Cell[224826, 6374, 451, 10, 32, "Output",ExpressionUUID->"3f311c8e-6933-45e4-a713-f19c4f202722"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225326, 6390, 220, 4, 45, "Subsubsection",ExpressionUUID->"90398243-f8fb-4af6-946c-a3faaf27c487"],
Cell[225549, 6396, 430, 10, 48, "Input",ExpressionUUID->"ae2ae68c-3a2e-4666-a9e6-0acdb41ae408"],
Cell[225982, 6408, 235, 4, 28, "Input",ExpressionUUID->"4059fcb0-28df-46b5-9c89-5ab9d39c7bf4"],
Cell[CellGroupData[{
Cell[226242, 6416, 663, 13, 48, "Input",ExpressionUUID->"ef5d8682-b3fd-4aca-8b61-f6d50885a569"],
Cell[226908, 6431, 871, 17, 32, "Output",ExpressionUUID->"f6ac0c46-5bd7-44ca-a4aa-41b848ed3aae"]
}, Open  ]],
Cell[227794, 6451, 209, 3, 28, "Input",ExpressionUUID->"bc406e34-ac5a-44bb-a69b-d595df00d000"],
Cell[CellGroupData[{
Cell[228028, 6458, 685, 17, 79, "Input",ExpressionUUID->"72f50bff-3165-4d00-834e-d208ad6225e8"],
Cell[228716, 6477, 702, 15, 32, "Output",ExpressionUUID->"e0d0d329-7979-4920-9a30-2c9b1c382e04"]
}, Open  ]],
Cell[229433, 6495, 366, 8, 28, "Input",ExpressionUUID->"5520c0ee-020e-40d1-9e60-7a5267e8c44e"],
Cell[CellGroupData[{
Cell[229824, 6507, 962, 22, 81, "Input",ExpressionUUID->"fdeef39e-d4b4-417e-a65d-cffe8f8f87af"],
Cell[230789, 6531, 903, 18, 32, "Output",ExpressionUUID->"583e63af-e703-4df3-8baa-f2e124060c10"]
}, Open  ]],
Cell[231707, 6552, 455, 9, 28, "Input",ExpressionUUID->"9e49557c-ee96-4ec1-8935-b6261b8ca535"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232199, 6566, 193, 3, 45, "Subsubsection",ExpressionUUID->"d1611053-5414-4041-a3a7-06e3379d386c"],
Cell[232395, 6571, 1486, 45, 54, "Input",ExpressionUUID->"82936bed-0cc1-45ef-89ba-d8ceb7e80b95"],
Cell[CellGroupData[{
Cell[233906, 6620, 1098, 23, 48, "Input",ExpressionUUID->"c650e326-40ef-41e8-a3c5-7810dda72d46"],
Cell[235007, 6645, 1557, 39, 52, "Output",ExpressionUUID->"0db5cf81-c341-4951-a67e-fe487f19b63c"],
Cell[236567, 6686, 1555, 39, 52, "Output",ExpressionUUID->"da8b6381-73c6-46cb-913b-7c4f72485930"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238159, 6730, 651, 17, 48, "Input",ExpressionUUID->"99868e9a-713c-4574-ac37-4eceaee5fad5"],
Cell[238813, 6749, 1186, 32, 32, "Output",ExpressionUUID->"cc9d1f8b-5807-462d-8818-f11a0198aaaa"],
Cell[240002, 6783, 1186, 32, 32, "Output",ExpressionUUID->"e87f0e3c-ffec-427a-99f8-6286d19e0001"]
}, Open  ]],
Cell[241203, 6818, 721, 20, 28, "Input",ExpressionUUID->"eae8295c-105f-48bd-8ee7-3a3320505356"],
Cell[CellGroupData[{
Cell[241949, 6842, 649, 18, 48, "Input",ExpressionUUID->"4bd4e0ac-0be6-4aa6-85da-80f664113b22"],
Cell[242601, 6862, 586, 15, 32, "Output",ExpressionUUID->"49d6022f-c211-46d4-9ad0-623ee9e0b862"],
Cell[243190, 6879, 260, 5, 32, "Output",ExpressionUUID->"cb34a6d6-263a-4f09-802c-9a76dff9d1f1"]
}, Open  ]],
Cell[243465, 6887, 702, 15, 48, "Input",ExpressionUUID->"5af6db03-045f-4653-9479-abf906b48006"],
Cell[244170, 6904, 1378, 38, 91, "Input",ExpressionUUID->"d1f0de4a-4fce-460e-900c-c14a2028b98e"],
Cell[CellGroupData[{
Cell[245573, 6946, 510, 12, 45, "Input",ExpressionUUID->"b2bcd3f8-7270-4a1f-b4b3-cb82c6f5d793"],
Cell[246086, 6960, 1521, 36, 52, "Output",ExpressionUUID->"3132e44d-ae01-4755-8c22-658f005a4e44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247644, 7001, 401, 9, 83, "Input",ExpressionUUID->"963e4d0e-832a-426b-ae06-f81db0fdf732"],
Cell[248048, 7012, 235, 5, 32, "Output",ExpressionUUID->"98a7eb9c-ae7f-40e3-a8cb-63397e9437ad"],
Cell[248286, 7019, 249, 5, 32, "Output",ExpressionUUID->"689a43c5-4290-4c6c-a477-af2a61ef6955"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[248584, 7030, 170, 3, 45, "Subsubsection",ExpressionUUID->"60b2e8a4-c243-49b6-aa5a-ab1d2b7fbab3"],
Cell[248757, 7035, 222, 6, 28, "Input",ExpressionUUID->"16986894-4ab9-4ea9-bc64-78a560fdc960"],
Cell[248982, 7043, 783, 21, 48, "Input",ExpressionUUID->"6a69910c-9197-46c4-a28c-511fadaa3817"],
Cell[CellGroupData[{
Cell[249790, 7068, 1658, 50, 152, "Input",ExpressionUUID->"5b535c1d-811a-452b-879d-1d9b568b304b"],
Cell[251451, 7120, 276, 5, 32, "Output",ExpressionUUID->"ff82fb95-cd5c-45ae-a472-3563e5868da2"],
Cell[251730, 7127, 277, 5, 32, "Output",ExpressionUUID->"91e33d47-6e10-460e-b656-1d285d917264"],
Cell[252010, 7134, 277, 5, 32, "Output",ExpressionUUID->"363d7a90-f6d2-4540-a09d-017b5213cdcd"],
Cell[252290, 7141, 276, 5, 32, "Output",ExpressionUUID->"858bc059-14d3-43e3-84ec-b7eb9b531f8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252603, 7151, 497, 14, 37, "Input",ExpressionUUID->"56fc8450-b861-4bbb-9259-6efdef7fc57b"],
Cell[253103, 7167, 536, 15, 53, "Output",ExpressionUUID->"3bf8cee6-a59a-4d01-8724-6a7916a17cf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253676, 7187, 1584, 48, 143, "Input",ExpressionUUID->"31d53a8e-c631-4d37-b881-aad1a6cded56"],
Cell[255263, 7237, 711, 14, 28, "Message",ExpressionUUID->"146d227f-d2d3-46f8-a259-5b7e691b9ed5"],
Cell[255977, 7253, 353, 6, 32, "Output",ExpressionUUID->"5383cdda-ab11-4432-86c6-2de39f1172bd"],
Cell[256333, 7261, 351, 6, 32, "Output",ExpressionUUID->"36b1a690-fb46-4ca7-9420-2c31bb3512c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256721, 7272, 214, 5, 31, "Input",ExpressionUUID->"b869804c-1e35-4c22-ae3a-f37f58b0a849"],
Cell[256938, 7279, 195, 3, 32, "Output",ExpressionUUID->"cc5118ff-a4c1-414f-b2e5-743cbebd47dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257170, 7287, 547, 15, 28, "Input",ExpressionUUID->"df0dc527-ca6b-4c0d-8bec-46a9804683af"],
Cell[257720, 7304, 7962, 150, 236, "Output",ExpressionUUID->"3d2a2e40-5323-48d0-85a7-ae50141faf45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265719, 7459, 583, 17, 28, "Input",ExpressionUUID->"b36211e6-11eb-4e25-8165-f0f50e85a805"],
Cell[266305, 7478, 4628, 85, 90, "Output",ExpressionUUID->"550d58e9-d51d-4a03-9c94-4f85ba16b7e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270970, 7568, 595, 17, 28, "Input",ExpressionUUID->"32e177b3-7628-4635-94e1-0dd28ba90e2a"],
Cell[271568, 7587, 1916, 48, 248, "Output",ExpressionUUID->"2c62c4b9-7850-4150-bd81-d85193dce244"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273521, 7640, 603, 15, 48, "Input",ExpressionUUID->"43e29cf6-b7ee-4971-8346-6eb7a283120c"],
Cell[274127, 7657, 1303, 34, 52, "Output",ExpressionUUID->"0dcf9c8d-fc07-49e6-b87d-e94ab8e433ac"],
Cell[275433, 7693, 1301, 34, 52, "Output",ExpressionUUID->"db8e865f-eea2-4d0c-8c75-1d24523cde5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276771, 7732, 369, 9, 28, "Input",ExpressionUUID->"c3d044d4-fb22-4d45-96d7-146e00f4a53d"],
Cell[277143, 7743, 619, 17, 32, "Output",ExpressionUUID->"396dcc3c-f1fd-44b4-abe2-eba994d70adc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277799, 7765, 952, 28, 126, "Input",ExpressionUUID->"a3109978-07ac-4de7-9374-e029343ba555"],
Cell[278754, 7795, 274, 5, 32, "Output",ExpressionUUID->"4f8c59b2-f438-4072-80ab-8355e00f3e88"],
Cell[279031, 7802, 277, 5, 32, "Output",ExpressionUUID->"9ebc7139-973e-42ac-8caa-83679d0e6bad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279345, 7812, 1012, 29, 126, "Input",ExpressionUUID->"83a98cb1-55a5-4944-b405-3091041b2e72"],
Cell[280360, 7843, 352, 5, 32, "Output",ExpressionUUID->"fe8924f5-5ff7-4aa6-9065-9dbe0cb9264e"],
Cell[280715, 7850, 350, 5, 32, "Output",ExpressionUUID->"1f818cd2-6126-41ca-8029-f0eb4d2cb4bd"],
Cell[281068, 7857, 350, 5, 32, "Output",ExpressionUUID->"c0c8bc48-d076-4bd8-89ba-59b43aa777ee"]
}, Open  ]],
Cell[281433, 7865, 2248, 68, 164, "Input",ExpressionUUID->"46251b0a-7e34-4b0b-be92-3f450ee8fe72"],
Cell[CellGroupData[{
Cell[283706, 7937, 253, 4, 28, "Input",ExpressionUUID->"fd848e77-4d29-490d-92d3-77ee303deaf3"],
Cell[283962, 7943, 899, 22, 59, "Output",ExpressionUUID->"cc5052f3-a302-4fac-9d88-eef65303ca87"],
Cell[284864, 7967, 273, 4, 32, "Output",ExpressionUUID->"5af5309b-82f1-4d3c-9aaf-ba1ae9962bd9"],
Cell[285140, 7973, 269, 4, 32, "Output",ExpressionUUID->"7527fe4d-e029-4f48-99ab-398f4682c38d"],
Cell[285412, 7979, 270, 4, 32, "Output",ExpressionUUID->"eb77acc4-13d2-44ae-ae50-d297f6a5bd7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285719, 7988, 1330, 34, 143, "Input",ExpressionUUID->"f65cfc61-2f3b-4aac-ab0b-f35b272c3e8e"],
Cell[287052, 8024, 390, 6, 32, "Output",ExpressionUUID->"45d5eacf-e0b1-4844-b31d-306aaf6deace"],
Cell[287445, 8032, 487, 8, 32, "Output",ExpressionUUID->"9ecfcb21-0a0f-468b-b3ee-1faead401e24"],
Cell[287935, 8042, 733, 17, 32, "Output",ExpressionUUID->"cb186aa6-3733-445d-9589-400da58282bc"],
Cell[288671, 8061, 733, 17, 32, "Output",ExpressionUUID->"56c1e64a-da34-46a7-9f16-6074d9b767c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289441, 8083, 438, 10, 48, "Input",ExpressionUUID->"166b8242-e24f-4f8f-b178-d6d8031b7a18"],
Cell[289882, 8095, 1110, 33, 98, "Output",ExpressionUUID->"f7f85d38-37d4-4bb5-9023-49b6086b1705"],
Cell[290995, 8130, 213, 4, 32, "Output",ExpressionUUID->"ff1bbaf6-3c02-4be4-b919-3ad00fe59811"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291245, 8139, 365, 9, 28, "Input",ExpressionUUID->"e64c0716-a757-4a14-98cc-41e0f56830a9"],
Cell[291613, 8150, 456, 11, 28, "Message",ExpressionUUID->"ffc0e859-4487-4c92-80d5-fc29000543bb"],
Cell[292072, 8163, 529, 14, 32, "Output",ExpressionUUID->"6a380d6a-feb3-481d-aca1-1a784f9d7baf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292638, 8182, 839, 23, 51, "Input",ExpressionUUID->"3593c821-2a92-4934-a36b-fa4254c58cc0"],
Cell[293480, 8207, 248, 4, 32, "Output",ExpressionUUID->"2be1c738-7379-4b35-8e35-0deb832cae28"],
Cell[293731, 8213, 248, 4, 32, "Output",ExpressionUUID->"8367b79c-cde7-484b-a2d6-2e88c3270935"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294016, 8222, 922, 26, 88, "Input",ExpressionUUID->"b0cbd3da-7d4a-4b2d-8e9d-d5a9011f124e"],
Cell[294941, 8250, 340, 7, 34, "Output",ExpressionUUID->"72f65e6b-bb91-46e8-a326-21f4f9ced260"],
Cell[295284, 8259, 195, 3, 32, "Output",ExpressionUUID->"6775b48a-ac8d-4c48-baeb-6914200b4379"],
Cell[295482, 8264, 195, 3, 32, "Output",ExpressionUUID->"380610ce-0fa4-4a5b-9167-aad386707fc9"],
Cell[295680, 8269, 179, 3, 32, "Output",ExpressionUUID->"19781cf6-1e7e-41ec-902f-05c99188f718"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295896, 8277, 489, 13, 69, "Input",ExpressionUUID->"e3c1e36b-396b-482b-ac18-df373b2c964f"],
Cell[296388, 8292, 197, 3, 32, "Output",ExpressionUUID->"050051c2-c920-4956-a94b-1fc1b63f2ecf"],
Cell[296588, 8297, 199, 3, 32, "Output",ExpressionUUID->"4c9b8f5a-cb80-4ab7-a495-51a7f59a6a3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296824, 8305, 957, 26, 88, "Input",ExpressionUUID->"2cad1f9b-9175-41e1-9de1-de81d3c468b4"],
Cell[297784, 8333, 525, 11, 34, "Output",ExpressionUUID->"f0403697-56b8-4fa8-8e04-04e63b784d8a"],
Cell[298312, 8346, 301, 5, 32, "Output",ExpressionUUID->"f965f5ca-49c1-4176-8446-c5f74b9ad27b"],
Cell[298616, 8353, 300, 5, 32, "Output",ExpressionUUID->"19cedd92-2558-4a10-b0a2-07d08e02abbe"],
Cell[298919, 8360, 300, 5, 32, "Output",ExpressionUUID->"37ee1019-eab1-42fe-b9cc-f77a7864cc9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299256, 8370, 1303, 35, 164, "Input",ExpressionUUID->"aecdca32-f0a6-4d18-8f36-c53316f1e8d4"],
Cell[300562, 8407, 273, 5, 32, "Output",ExpressionUUID->"16def5ca-6590-4263-a7c4-2a6108e3082b"],
Cell[300838, 8414, 273, 5, 32, "Output",ExpressionUUID->"e313d16e-c283-4de0-ad9a-3072553e362b"],
Cell[301114, 8421, 271, 5, 32, "Output",ExpressionUUID->"3867744c-990a-401b-83f4-bbd28d6490e3"],
Cell[301388, 8428, 609, 16, 32, "Output",ExpressionUUID->"67483fa6-35ab-4e07-9f09-dc40c7cbadff"],
Cell[302000, 8446, 1259, 35, 50, "Output",ExpressionUUID->"513a711d-6a8a-47ab-938a-bc8f152a1ce9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[303320, 8488, 160, 3, 38, "Subsection",ExpressionUUID->"c5575e77-cb0e-4644-9c0c-f9c80300475a"],
Cell[CellGroupData[{
Cell[303505, 8495, 172, 3, 45, "Subsubsection",ExpressionUUID->"14ceeaed-4abe-432e-a73d-d6628769c908"],
Cell[303680, 8500, 383, 9, 28, "Input",ExpressionUUID->"8f341dad-1ab1-4fb7-a5dc-15d81f2997d7"],
Cell[CellGroupData[{
Cell[304088, 8513, 1393, 32, 67, "Input",ExpressionUUID->"9f7700c4-3ce1-4623-8026-182fccda97da"],
Cell[305484, 8547, 1291, 25, 32, "Output",ExpressionUUID->"5396c9a6-0539-4051-b727-e0c96c2a9f11"],
Cell[306778, 8574, 1172, 21, 32, "Output",ExpressionUUID->"713f238d-c022-4668-82e0-25a27ccaebef"],
Cell[307953, 8597, 1169, 21, 32, "Output",ExpressionUUID->"f0e29c07-9548-4ee8-a2d6-5c5561106fce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309159, 8623, 788, 20, 67, "Input",ExpressionUUID->"16117adb-3585-4866-8710-aa1eb7aaa5e1"],
Cell[309950, 8645, 1008, 25, 32, "Output",ExpressionUUID->"89087af5-7eaa-47ee-adcd-aa2e612ec4be"],
Cell[310961, 8672, 698, 15, 32, "Output",ExpressionUUID->"7668fee3-54e1-432e-baee-988466c91412"],
Cell[311662, 8689, 664, 14, 32, "Output",ExpressionUUID->"34d8f4cb-6384-425a-9ce3-aa303b3aefa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312363, 8708, 185, 3, 28, "Input",ExpressionUUID->"96a81a7a-94bf-4fc9-9018-8ef38a125811"],
Cell[312551, 8713, 1247, 41, 34, "Output",ExpressionUUID->"954192cc-b058-4189-9ebb-c6bf4b8d3764"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313835, 8759, 2220, 66, 181, "Input",ExpressionUUID->"c3663d3a-c3ab-45e4-9cc3-d38dd78e4560"],
Cell[316058, 8827, 421, 11, 32, "Output",ExpressionUUID->"a1379561-dd76-49a7-9fca-3161022c495e"],
Cell[316482, 8840, 420, 11, 32, "Output",ExpressionUUID->"b1212064-393b-49ee-8a6b-c0a16f8438ae"],
Cell[316905, 8853, 422, 11, 32, "Output",ExpressionUUID->"200896bf-3d54-4726-a0e8-0efd08572859"],
Cell[317330, 8866, 420, 11, 32, "Output",ExpressionUUID->"527bc89c-4b11-42dc-8924-d8fc58f19a11"],
Cell[317753, 8879, 420, 11, 32, "Output",ExpressionUUID->"68f14fa5-271e-4aa0-a24d-0a0eff03b239"],
Cell[318176, 8892, 422, 11, 32, "Output",ExpressionUUID->"2829f978-351f-47e5-a771-6d47241cf863"],
Cell[318601, 8905, 422, 11, 32, "Output",ExpressionUUID->"f993e580-45c9-467d-8e84-23d93bd9f8b4"],
Cell[319026, 8918, 422, 11, 32, "Output",ExpressionUUID->"bc0954d7-7c56-489e-8ab4-f3efd94514e0"],
Cell[319451, 8931, 421, 11, 32, "Output",ExpressionUUID->"5eebe803-3a7a-4d6d-a0a9-aa3bd9dc1c2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319909, 8947, 4829, 148, 181, "Input",ExpressionUUID->"2ae498fb-5272-4a45-9935-39a60b63738c"],
Cell[324741, 9097, 206, 4, 32, "Output",ExpressionUUID->"b122092b-3359-4bc6-91d7-411fb1edf76c"],
Cell[324950, 9103, 204, 4, 32, "Output",ExpressionUUID->"486d1b2a-1171-40a8-9e19-910a799ab6b3"],
Cell[325157, 9109, 206, 4, 32, "Output",ExpressionUUID->"f3e352c8-ec5e-4c55-a17e-bc21314b80be"],
Cell[325366, 9115, 204, 4, 32, "Output",ExpressionUUID->"10d364e0-06f5-4a4b-82b4-37d18f6f1024"],
Cell[325573, 9121, 206, 4, 32, "Output",ExpressionUUID->"79b5fa8c-77f1-4e28-9181-811741f3c960"],
Cell[325782, 9127, 204, 4, 32, "Output",ExpressionUUID->"92ebc931-4de7-42c4-8c52-54528d24e2bc"],
Cell[325989, 9133, 206, 4, 32, "Output",ExpressionUUID->"dfa85461-3a11-43ec-9719-d9d45b47c628"],
Cell[326198, 9139, 206, 4, 32, "Output",ExpressionUUID->"c7a35604-8a84-4a65-8da8-bef25c3e2741"],
Cell[326407, 9145, 206, 4, 32, "Output",ExpressionUUID->"03acdf0f-2b7f-4cee-adb0-5fb111df1ec1"]
}, Open  ]],
Cell[326628, 9152, 1323, 48, 48, "Input",ExpressionUUID->"75272aee-78af-4dd7-8fbd-38ca4266691e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327988, 9205, 168, 3, 45, "Subsubsection",ExpressionUUID->"9cb05b18-62e9-49f0-8c46-855fbedafd89"],
Cell[CellGroupData[{
Cell[328181, 9212, 1203, 31, 105, "Input",ExpressionUUID->"9e834cde-fa7f-461f-ac73-432ecd726972"],
Cell[329387, 9245, 652, 13, 32, "Output",ExpressionUUID->"8fff2fd9-e448-4260-9d6a-daaf3d5dc1c5"],
Cell[330042, 9260, 652, 13, 32, "Output",ExpressionUUID->"06a899bf-52d5-4c04-bb33-fbbe3ca174cc"],
Cell[330697, 9275, 649, 13, 32, "Output",ExpressionUUID->"4cb83428-6e09-40c8-9e59-9ed2d9b6d8e9"],
Cell[331349, 9290, 648, 13, 32, "Output",ExpressionUUID->"5ae52663-9c90-43fc-958b-7fe5217b355c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332034, 9308, 1152, 31, 105, "Input",ExpressionUUID->"a8b038f5-ceea-410e-a293-0c043a353357"],
Cell[333189, 9341, 482, 9, 32, "Output",ExpressionUUID->"11f69fb7-718a-4062-80d5-f83dd998d9ec"],
Cell[333674, 9352, 484, 9, 32, "Output",ExpressionUUID->"9d8cf542-9175-4e00-9b1e-876b3e7911c4"],
Cell[334161, 9363, 483, 9, 32, "Output",ExpressionUUID->"23b927ec-0358-4033-a6cf-61233bcb2279"],
Cell[334647, 9374, 484, 9, 32, "Output",ExpressionUUID->"cbea0a47-86e0-451f-8438-413ef4f0a761"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335168, 9388, 1204, 31, 105, "Input",ExpressionUUID->"e612cbe9-2978-49ba-a1f6-b11aa1deb085"],
Cell[336375, 9421, 641, 14, 32, "Output",ExpressionUUID->"a562365c-57bd-44eb-b622-27dbf6926a6f"],
Cell[337019, 9437, 636, 14, 32, "Output",ExpressionUUID->"333c7845-778c-41a6-99e1-e148fff61a60"],
Cell[337658, 9453, 641, 14, 32, "Output",ExpressionUUID->"e75d03a7-dc67-4509-a642-e1811266ea60"],
Cell[338302, 9469, 660, 14, 32, "Output",ExpressionUUID->"9c388323-78c3-44c4-a40c-23bec53ad7fd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339011, 9489, 220, 4, 45, "Subsubsection",ExpressionUUID->"f4bc00be-0c30-4b00-af92-e59529641263"],
Cell[339234, 9495, 3131, 80, 181, "Input",ExpressionUUID->"ad828155-f7e7-4059-a925-fa2b5fd24f77"],
Cell[342368, 9577, 588, 17, 48, "Input",ExpressionUUID->"bcab1cc3-29ea-4c04-a3fa-beab7b329967"],
Cell[342959, 9596, 224, 5, 28, "Input",ExpressionUUID->"52d4c894-812c-4187-8e48-b1b2669878f6"],
Cell[CellGroupData[{
Cell[343208, 9605, 792, 23, 86, "Input",ExpressionUUID->"d259fdee-63b5-4d3e-bfa1-099340dddc35"],
Cell[344003, 9630, 463, 11, 32, "Output",ExpressionUUID->"3e5a7d9f-a3b5-4f1c-8614-d39a6ce32103"],
Cell[344469, 9643, 456, 11, 32, "Output",ExpressionUUID->"41a00c06-c15d-4e70-9574-db839f25d4cf"],
Cell[344928, 9656, 466, 11, 32, "Output",ExpressionUUID->"824b0647-f7ed-4556-95d8-6ab3fd61b8ac"],
Cell[345397, 9669, 480, 11, 32, "Output",ExpressionUUID->"ac1d6089-5ae9-4cac-b78d-618999defdd3"]
}, Open  ]],
Cell[345892, 9683, 198, 4, 28, "Input",ExpressionUUID->"4387b515-8811-4f92-b2a1-a8991f773329"],
Cell[CellGroupData[{
Cell[346115, 9691, 1714, 59, 96, "Input",ExpressionUUID->"bb079e8b-f3a3-45d4-a519-a90fb188737b"],
Cell[347832, 9752, 439, 11, 32, "Output",ExpressionUUID->"afa61711-e68d-4e6d-a810-224efd233b41"],
Cell[348274, 9765, 450, 11, 32, "Output",ExpressionUUID->"491d139a-abc1-4c34-be91-9e9b37ca5bb2"],
Cell[348727, 9778, 423, 11, 32, "Output",ExpressionUUID->"a3c6461d-c742-4812-9043-e74702803f9d"],
Cell[349153, 9791, 417, 11, 32, "Output",ExpressionUUID->"029d97f0-78f7-460f-a843-32aa319d1537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349607, 9807, 841, 22, 31, "Input",ExpressionUUID->"f1359d43-3b45-45b1-8465-f2673a3edd27"],
Cell[350451, 9831, 1205, 23, 32, "Output",ExpressionUUID->"beb30232-99e6-46db-b063-8049c45616dc"]
}, Open  ]],
Cell[351671, 9857, 358, 8, 28, "Input",ExpressionUUID->"2ada2b16-96f2-43a6-9de9-1fc936dadc64"],
Cell[CellGroupData[{
Cell[352054, 9869, 1888, 59, 208, "Input",ExpressionUUID->"43136754-a414-4ef4-a383-e9b5f25d35e7"],
Cell[353945, 9930, 1077, 20, 32, "Output",ExpressionUUID->"0a6e64d4-0c90-4488-a972-9f257d55b77a"],
Cell[355025, 9952, 972, 17, 32, "Output",ExpressionUUID->"1f7c1867-bcdd-4cb1-a6af-424f28c4dc22"],
Cell[356000, 9971, 1071, 19, 32, "Output",ExpressionUUID->"417da88a-08ff-42b7-9772-5344c59d0ec3"],
Cell[357074, 9992, 1078, 20, 32, "Output",ExpressionUUID->"f15dac80-0c2b-4d18-80a4-545a53dd32c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358189, 10017, 1590, 51, 208, "Input",ExpressionUUID->"5af346b2-25ff-4b72-b84c-2498273c7773"],
Cell[359782, 10070, 460, 11, 32, "Output",ExpressionUUID->"7bf9241f-1248-4437-a8fa-74f114ee2429"],
Cell[360245, 10083, 459, 11, 32, "Output",ExpressionUUID->"e6c24fc1-b49a-4e51-88fa-81be4ba19241"],
Cell[360707, 10096, 518, 11, 32, "Output",ExpressionUUID->"2580be23-0145-4b92-ad00-9373482b31cc"],
Cell[361228, 10109, 453, 11, 32, "Output",ExpressionUUID->"b8521794-5912-48b7-8632-aac1ca53ea91"]
}, Open  ]],
Cell[361696, 10123, 504, 11, 28, "Input",ExpressionUUID->"e30d4621-a134-4cbc-a162-054ace96f1d4"],
Cell[CellGroupData[{
Cell[362225, 10138, 604, 19, 79, "Input",ExpressionUUID->"9bea0c5b-a09b-4a06-a355-1b712aa1a34b"],
Cell[362832, 10159, 978, 23, 52, "Output",ExpressionUUID->"5c8cdcd0-f311-448a-bc05-f5291dc223e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363859, 10188, 169, 3, 45, "Subsubsection",ExpressionUUID->"fa291c6a-029b-4a0e-b68f-b9347e309b60"],
Cell[CellGroupData[{
Cell[364053, 10195, 1955, 49, 371, "Input",ExpressionUUID->"202ecf80-6856-489f-b711-283dcd56f160"],
Cell[366011, 10246, 496, 10, 32, "Output",ExpressionUUID->"9417342e-f73a-4029-9e48-58206829df14"],
Cell[366510, 10258, 495, 10, 32, "Output",ExpressionUUID->"5f920c72-ebdb-4c7e-8073-9182bd5ae660"],
Cell[367008, 10270, 506, 10, 32, "Output",ExpressionUUID->"7a75c945-0588-4394-950a-3abba6a86bb7"],
Cell[367517, 10282, 512, 10, 32, "Output",ExpressionUUID->"bd1c3a9a-c9da-42f4-b3de-6ebdd65ad24a"],
Cell[368032, 10294, 508, 10, 32, "Output",ExpressionUUID->"27ecf1ee-1ded-4829-a97a-6238893f72b6"],
Cell[368543, 10306, 514, 10, 32, "Output",ExpressionUUID->"871ed719-967d-430a-b59a-78a71682ae88"],
Cell[369060, 10318, 494, 10, 32, "Output",ExpressionUUID->"8a5490fd-5c90-4d22-9f8b-716a39fbdd13"],
Cell[369557, 10330, 511, 10, 32, "Output",ExpressionUUID->"a95017b5-9c85-4b41-a9dd-17267aaba53e"],
Cell[370071, 10342, 492, 10, 32, "Output",ExpressionUUID->"abf50a9e-d4c6-485e-91f8-d2a936486f2d"],
Cell[370566, 10354, 513, 10, 32, "Output",ExpressionUUID->"5695431f-031b-4161-9fd7-a3a84d48dda6"]
}, Open  ]],
Cell[371094, 10367, 225, 5, 28, "Input",ExpressionUUID->"cfe60e2d-9faa-4fa0-8e59-8179022d8368"],
Cell[371322, 10374, 224, 5, 28, "Input",ExpressionUUID->"91385cf7-9ce6-44de-80c9-c7d3e726a2e8"],
Cell[CellGroupData[{
Cell[371571, 10383, 352, 8, 48, "Input",ExpressionUUID->"d6f9413b-acbd-4403-9ad9-5392ade73018"],
Cell[371926, 10393, 305, 7, 32, "Output",ExpressionUUID->"af6f3df8-b493-4574-9d77-0e680abc7220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372268, 10405, 696, 17, 48, "Input",ExpressionUUID->"553f66c1-71bb-4da3-9e3e-f0aef3fe51fc"],
Cell[372967, 10424, 797, 16, 32, "Output",ExpressionUUID->"1c1ca87f-3820-4338-9bba-466489568f07"]
}, Open  ]],
Cell[373779, 10443, 198, 4, 28, "Input",ExpressionUUID->"564ec14c-c745-4211-8a08-3da67ad590ae"],
Cell[CellGroupData[{
Cell[374002, 10451, 819, 22, 81, "Input",ExpressionUUID->"b16491e8-d2de-4765-b4e2-643f2141e5d5"],
Cell[374824, 10475, 628, 14, 32, "Output",ExpressionUUID->"22af24c2-ee24-4315-a4c4-fb3a5e43266f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[375513, 10496, 170, 3, 67, "Section",ExpressionUUID->"4d7c650e-6807-4fe2-a865-de7f02b0e486"],
Cell[CellGroupData[{
Cell[375708, 10503, 177, 2, 45, "Subsubsection",ExpressionUUID->"f0acecea-50a0-4b95-b03c-cf009f72fabc"],
Cell[CellGroupData[{
Cell[375910, 10509, 197, 4, 28, "Input",ExpressionUUID->"3dbb08d9-ec98-407b-bbe0-9d142acb672f"],
Cell[376110, 10515, 200, 3, 32, "Output",ExpressionUUID->"d860cd71-c7b3-41f0-905b-312da41cda8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376347, 10523, 291, 7, 48, "Input",ExpressionUUID->"94764618-7b87-49aa-b705-fe64e28e6af1"],
Cell[376641, 10532, 198, 3, 32, "Output",ExpressionUUID->"f4d94551-b468-4dbb-b03a-e3fbadd4baa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376876, 10540, 200, 4, 28, "Input",ExpressionUUID->"b55c5a03-f91d-4339-a92a-12c02fd5c47d"],
Cell[377079, 10546, 160, 3, 32, "Output",ExpressionUUID->"26546bf3-bcbc-4a9a-898d-d83522040cba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377276, 10554, 220, 4, 28, "Input",ExpressionUUID->"1e3895a0-cf74-46d5-9294-382801b7af78"],
Cell[377499, 10560, 479, 15, 32, "Output",ExpressionUUID->"4c79846a-1db7-4a86-b905-c5f1c17f596b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378015, 10580, 264, 7, 48, "Input",ExpressionUUID->"62b54aed-239f-46c8-a227-f0406ba337ec"],
Cell[378282, 10589, 186, 3, 32, "Output",ExpressionUUID->"4db4168e-baf9-442a-a591-dd6e115d0c64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378505, 10597, 445, 11, 71, "Input",ExpressionUUID->"0195f979-f4b7-4a6f-8af9-702056a206c6"],
Cell[378953, 10610, 189, 3, 32, "Output",ExpressionUUID->"cf34cad1-c88b-4ae8-bd52-12952b36f586"],
Cell[379145, 10615, 561, 17, 32, "Output",ExpressionUUID->"dbba4f32-0b76-4355-833e-fabc407a2478"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379743, 10637, 315, 6, 48, "Input",ExpressionUUID->"021fe86e-2f80-4622-9ea0-e8b1a5d8bd42"],
Cell[380061, 10645, 215, 4, 32, "Output",ExpressionUUID->"b8cedb5d-5162-4bf7-b1a5-9970b212dc0b"],
Cell[380279, 10651, 467, 14, 32, "Output",ExpressionUUID->"e0c37de8-d78e-4205-b8d9-cd5fbf20b753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380783, 10670, 530, 12, 86, "Input",ExpressionUUID->"1b0b13de-cf6e-4107-a752-db6c3205bbc9"],
Cell[381316, 10684, 227, 4, 32, "Output",ExpressionUUID->"e82c4e63-be2b-41cf-9798-9094fdef52d9"],
Cell[381546, 10690, 227, 4, 32, "Output",ExpressionUUID->"5a2f7a4b-9785-421e-9aa0-303701da7652"],
Cell[381776, 10696, 225, 4, 32, "Output",ExpressionUUID->"19f225d2-3044-404e-bed9-ff32a62a5a78"],
Cell[382004, 10702, 223, 4, 32, "Output",ExpressionUUID->"97c571a5-1564-432f-a3f8-605cb6fbff92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382264, 10711, 274, 6, 28, "Input",ExpressionUUID->"a5f94b5a-0448-4674-90ab-3a75daef3040"],
Cell[382541, 10719, 636, 19, 32, "Output",ExpressionUUID->"34d09db1-0117-48a0-998c-a1c18677faad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383214, 10743, 219, 4, 28, "Input",ExpressionUUID->"ef6ecb1d-4d4b-4dba-a09e-a66479ec3f62"],
Cell[383436, 10749, 744, 23, 32, "Output",ExpressionUUID->"ea486d4f-6338-4ab7-81ac-99fcd40d92f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384217, 10777, 454, 10, 48, "Input",ExpressionUUID->"460a1fbd-aefd-4810-b1f8-abba62e26e09"],
Cell[384674, 10789, 955, 16, 204, "Output",ExpressionUUID->"3b8d9788-a039-4725-a0fa-58e2ed321969"],
Cell[385632, 10807, 8514, 285, 356, "Output",ExpressionUUID->"bfc4fc3a-11bc-4597-8c1d-4b55ad92781e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394183, 11097, 266, 6, 28, "Input",ExpressionUUID->"07e22409-6219-413e-af85-e9ad55e9862f"],
Cell[394452, 11105, 1121, 31, 57, "Output",ExpressionUUID->"fa9ac046-8e68-4f05-97f1-ecf4fae1bf85"]
}, Open  ]],
Cell[395588, 11139, 388, 9, 48, "Input",ExpressionUUID->"a781c5cc-fecf-43e0-a453-1d2625ea2993"],
Cell[CellGroupData[{
Cell[396001, 11152, 3011, 95, 311, "Input",ExpressionUUID->"1ee21fc8-16ef-4d07-97cb-dd58d3343571"],
Cell[399015, 11249, 777, 16, 35, "Output",ExpressionUUID->"70bd6fe2-7509-4678-81a8-c0691b30504d"],
Cell[399795, 11267, 801, 17, 48, "Output",ExpressionUUID->"99fde4ee-d8be-470e-83bd-082999b53202"],
Cell[400599, 11286, 779, 16, 35, "Output",ExpressionUUID->"c3273562-ce53-4b52-8664-e332f8554a42"],
Cell[401381, 11304, 802, 17, 48, "Output",ExpressionUUID->"fb145f21-9a79-45ec-8eac-782a47517208"],
Cell[402186, 11323, 765, 16, 35, "Output",ExpressionUUID->"ef5c4f71-335a-4d72-b5d0-2dabacb47078"],
Cell[402954, 11341, 737, 15, 34, "Output",ExpressionUUID->"4eceacef-caab-4b53-9a47-ea6b5684d4c2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[403752, 11363, 180, 3, 53, "Section",ExpressionUUID->"a3a3d6bb-a205-49b6-a934-ae85158775c1"],
Cell[403935, 11368, 628, 19, 50, "Input",ExpressionUUID->"4ae88819-e874-47de-b327-bbc951f6d33e"],
Cell[CellGroupData[{
Cell[404588, 11391, 1801, 52, 160, "Input",ExpressionUUID->"f21dd761-a234-45f1-b24c-e6a8dc6c8acd"],
Cell[406392, 11445, 3554, 102, 130, "Output",ExpressionUUID->"6754844f-ee6d-4e75-bd71-e0a203a2105f"],
Cell[409949, 11549, 3310, 102, 130, "Output",ExpressionUUID->"6bb70455-5c68-4065-8c4e-5d064779b67e"],
Cell[413262, 11653, 3552, 102, 130, "Output",ExpressionUUID->"34c90ef7-b64d-4458-803b-307b39586ab5"],
Cell[416817, 11757, 1084, 30, 50, "Output",ExpressionUUID->"1feec127-93cd-40a2-9dde-6ff8bfaf875a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417938, 11792, 271, 6, 28, "Input",ExpressionUUID->"e6dcaa48-971e-4a06-a703-07a8d07ff20d"],
Cell[418212, 11800, 883, 26, 50, "Output",ExpressionUUID->"6e16f0a2-9a56-40b7-bd85-6a3270507e2a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[419144, 11832, 167, 3, 53, "Section",ExpressionUUID->"a1630997-31e0-4866-9d15-227d5912ae56"],
Cell[419314, 11837, 563, 18, 31, "Input",ExpressionUUID->"5ad42071-198b-4427-bc68-a7598fc008c6"],
Cell[419880, 11857, 399, 9, 48, "Input",ExpressionUUID->"4e0fc8d4-ddb9-4b12-9035-955133065fd1"],
Cell[CellGroupData[{
Cell[420304, 11870, 159, 3, 45, "Subsubsection",ExpressionUUID->"16b1cd2e-6e96-4a1e-a854-dd4f0d81e1e5"],
Cell[CellGroupData[{
Cell[420488, 11877, 911, 23, 124, "Input",ExpressionUUID->"6ab96a19-9fbe-409f-8a34-c8820c45e00a"],
Cell[421402, 11902, 255, 5, 32, "Output",ExpressionUUID->"06f06470-be84-4429-a346-57d3f16b1396"],
Cell[421660, 11909, 328, 8, 50, "Output",ExpressionUUID->"88d62675-126e-4bd2-9429-aeba558cd051"],
Cell[421991, 11919, 364, 9, 50, "Output",ExpressionUUID->"075f8899-1ff9-4ab4-a197-9d33c6d0c239"],
Cell[422358, 11930, 328, 8, 50, "Output",ExpressionUUID->"967ec882-f8b3-471e-8f23-1f408f9f4d8d"],
Cell[422689, 11940, 366, 9, 50, "Output",ExpressionUUID->"636839b8-acc0-4fa0-9b8a-5fef606d69fb"],
Cell[423058, 11951, 253, 5, 32, "Output",ExpressionUUID->"111acee2-f767-4fa4-8e29-0b99a239e32c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423348, 11961, 369, 8, 86, "Input",ExpressionUUID->"810b91c1-fc18-477a-b549-c58ea53f1116"],
Cell[423720, 11971, 219, 4, 48, "Output",ExpressionUUID->"45d3d0b2-47c2-43df-9d40-2d7db8b1e1cf"],
Cell[423942, 11977, 791, 26, 32, "Output",ExpressionUUID->"fa8a9d64-e07e-4344-9404-81dc999308bd"],
Cell[424736, 12005, 217, 4, 48, "Output",ExpressionUUID->"36d800c0-9af7-46ad-ac87-c4e5695cbfa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424990, 12014, 219, 4, 28, "Input",ExpressionUUID->"653ad947-a414-46a2-809a-b8d644fc7773"],
Cell[425212, 12020, 298, 9, 32, "Output",ExpressionUUID->"ba90137b-755d-487a-a62b-598f80463436"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425547, 12034, 353, 9, 45, "Input",ExpressionUUID->"1d819555-dc0e-4648-89f5-29aa448aed89"],
Cell[425903, 12045, 880, 26, 50, "Output",ExpressionUUID->"b2cba80a-6e57-46e8-bc2b-5ea656a259fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426820, 12076, 204, 5, 28, "Input",ExpressionUUID->"cdd8d484-e6d3-4fb0-b1df-caaf5ff20b35"],
Cell[427027, 12083, 858, 26, 50, "Output",ExpressionUUID->"0f96a1fb-289a-4dcf-accc-5942ef39b755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427922, 12114, 156, 3, 28, "Input",ExpressionUUID->"b92330e1-b064-48ad-9cf0-376e9e7c3d27"],
Cell[428081, 12119, 180, 4, 32, "Output",ExpressionUUID->"ce351bab-1323-4a74-97d4-938d639e5e09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428298, 12128, 1282, 37, 105, "Input",ExpressionUUID->"1cf64367-94a6-4432-9a50-66a511441f6d"],
Cell[429583, 12167, 303, 6, 32, "Output",ExpressionUUID->"6c377974-563c-45d8-8108-00dbd0ae3495"],
Cell[429889, 12175, 1002, 29, 90, "Output",ExpressionUUID->"7b533b08-dbf3-4e0e-8e92-2093dce9a99f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430928, 12209, 791, 24, 66, "Input",ExpressionUUID->"e9e23eae-fceb-4d46-9ece-bde74e625b56"],
Cell[431722, 12235, 977, 28, 90, "Output",ExpressionUUID->"66279435-0183-4117-be1d-920b400c72aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432736, 12268, 272, 6, 28, "Input",ExpressionUUID->"0ed65297-59c3-4cfd-a3d4-d16d6ba25022"],
Cell[433011, 12276, 880, 26, 90, "Output",ExpressionUUID->"243d216e-aed7-413e-a09e-e7c1a95150f2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433940, 12308, 159, 3, 45, "Subsubsection",ExpressionUUID->"fbaabc0a-85ec-4757-830c-3bf9a8fb65b5"],
Cell[CellGroupData[{
Cell[434124, 12315, 1333, 38, 162, "Input",ExpressionUUID->"47da8fe0-4b82-4f63-a3f6-5885da390d5a"],
Cell[435460, 12355, 328, 7, 32, "Output",ExpressionUUID->"905eda86-a52e-4ddf-95cb-b5c6ec69a5ef"],
Cell[435791, 12364, 1298, 38, 130, "Output",ExpressionUUID->"2d397dd3-277a-4366-926e-2a89b6e92f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437126, 12407, 709, 17, 45, "Input",ExpressionUUID->"17d456c3-aa5b-4ec8-b1e2-e86535f873c4"],
Cell[437838, 12426, 1331, 38, 90, "Output",ExpressionUUID->"5627cfdd-a470-4dd5-b8b6-adbb8945df30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439206, 12469, 225, 5, 28, "Input",ExpressionUUID->"2d345ffe-2d9a-4dc1-9428-d70a3dba7353"],
Cell[439434, 12476, 157, 3, 32, "Output",ExpressionUUID->"f8a94636-4404-4a5e-8efe-5837da5355e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439628, 12484, 210, 4, 28, "Input",ExpressionUUID->"98753b42-2ed2-4acd-a7bb-bbeba78129db"],
Cell[439841, 12490, 154, 3, 32, "Output",ExpressionUUID->"c91f38c3-bca1-4915-b904-a16fce233233"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440032, 12498, 439, 13, 45, "Input",ExpressionUUID->"f009f8be-0574-487e-a0fd-be8ef975e4d5"],
Cell[440474, 12513, 287, 7, 48, "Output",ExpressionUUID->"a488f852-b0a5-46fc-b20c-fe1ba12d7fab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440798, 12525, 320, 7, 28, "Input",ExpressionUUID->"be086e0b-4f9b-44b2-bb23-8a00fdaf55c1"],
Cell[441121, 12534, 1148, 35, 90, "Output",ExpressionUUID->"6e138fcf-dcdb-459f-96ab-8920384148e0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


